Fractonic solids

Fractons are exotic quasiparticles whose mobility in space is restricted by symmetries. In potential real-world realisations, fractons are likely lodged to a physical material rather than absolute space. Motivated by this, we propose and explore a new symmetry principle that restricts the motion of fractons relative to a physical solid. Unlike models with restricted mobility in absolute space, these fractonic solids admit gauge-invariant momentum density, are compatible with boost symmetry, and can consistently be coupled to gravity. We also propose a holographic model for fractonic solids.

==> FractonicSolids_Holography.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    278854,       5766]
NotebookOptionsPosition[    273768,       5685]
NotebookOutlinePosition[    274213,       5703]
CellTagsIndexPosition[    274170,       5700]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This is a supplementary Mathematica notebook for the paper \
\[OpenCurlyDoubleQuote]Fractonic solids\[CloseCurlyDoubleQuote] available at \
https://arxiv.org/abs/2406.07334.
Here we compute the quasi-normal modes of a charged black brane in the \
holographic model for fractonic solids.\
\>", "Text",
 CellChangeTimes->{{3.927104609954709*^9, 3.927104639745693*^9}, {
   3.927105154508888*^9, 3.927105194460044*^9}, {3.9271053267201233`*^9, 
   3.927105330703805*^9}, {3.927106432649322*^9, 3.927106444222622*^9}, {
   3.941807690251605*^9, 3.941807732858417*^9}, {3.941807768105754*^9, 
   3.9418077917557993`*^9}, {3.941807825759*^9, 3.941807828417282*^9}, 
   3.983265273460437*^9},ExpressionUUID->"162e20c9-7125-4591-9e55-\
a8d9526763a1"],

Cell[CellGroupData[{

Cell["Ordinary charged holography", "Chapter",
 CellChangeTimes->{{3.941195084067369*^9, 3.941195084356594*^9}, {
  3.941278339519018*^9, 
  3.941278345912846*^9}},ExpressionUUID->"b3da725f-634d-489e-8d07-\
9e020dd940b9"],

Cell["\<\
For comparison, let us first consider the diffusive QNM in ordinary charged \
holography. We start with the differential equation\
\>", "Text",
 CellChangeTimes->{{3.94128072865935*^9, 3.941280734525185*^9}, {
  3.941807809599544*^9, 
  3.941807852604837*^9}},ExpressionUUID->"f423864f-e6d2-4077-b578-\
5ee63ec13742"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fVal", "[", 
    RowBox[{"z_", ",", "d_", ",", "z0_"}], "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     SuperscriptBox["z", 
      RowBox[{"d", "+", "1"}]], 
     SuperscriptBox["z0", 
      RowBox[{"d", "+", "1"}]]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DE", "[", 
    RowBox[{
    "\[ImaginaryI]\[Omega]_", ",", "k_", ",", "z_", ",", "d_", ",", "z0_"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["z", 
          RowBox[{"d", "-", "2"}]]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "z"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", 
            RowBox[{"d", "-", "2"}]], 
           RowBox[{"f", "[", 
            RowBox[{"z", ",", "d", ",", "z0"}], "]"}], 
           RowBox[{
            RowBox[{"a", "'"}], "[", "z", "]"}]}], ")"}]}]}], "+", 
       RowBox[{"\[ImaginaryI]\[Omega]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "'"}], "[", "z", "]"}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["z", 
             RowBox[{"d", "-", "2"}]]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "z"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", 
               RowBox[{"d", "-", "2"}]], 
              RowBox[{"a", "[", "z", "]"}]}], ")"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "2"], 
        RowBox[{"a", "[", "z", "]"}]}]}], ")"}], "/.", 
     RowBox[{"f", "->", "fVal"}]}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94119451207531*^9, 3.941194542346142*^9}, {
  3.941195009936081*^9, 3.941195135219234*^9}, {3.941195213430114*^9, 
  3.941195230343963*^9}, {3.94119542385813*^9, 3.94119543059512*^9}, {
  3.941195553694321*^9, 3.941195559035137*^9}, {3.941196389982085*^9, 
  3.941196397765764*^9}, {3.9412783525825253`*^9, 3.941278416602091*^9}, {
  3.9412784575492163`*^9, 3.9412785154368153`*^9}, {3.94127856572572*^9, 
  3.941278594457577*^9}, {3.9412813603230457`*^9, 3.9412813626073747`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"54554b8a-6635-478b-8d49-5f3cb5e4ec7f"],

Cell["Perform asymptotic expansions", "Text",
 CellChangeTimes->{{3.9412807421611567`*^9, 3.941280748256846*^9}, {
  3.9418078720203648`*^9, 
  3.941807873440261*^9}},ExpressionUUID->"351b5f0c-e2b2-4715-bd51-\
def55bf94add"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expansion", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aAnsUV", "[", "z_", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"aUV", "[", "n", "]"}], 
      SuperscriptBox["z", "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "expansion"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aAnsIR", "[", 
    RowBox[{"z_", ",", "z0_"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"aIR", "[", "n", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z0", "-", "z"}], ")"}], "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "expansion"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BCUV", "[", 
    RowBox[{"\[ImaginaryI]\[Omega]_", ",", "k_", ",", "d_", ",", "z0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"DE", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "z", ",", "d", ",", "z0"}], 
          "]"}]}], "/.", 
        RowBox[{"a", "->", "aAnsUV"}]}], "//", 
       RowBox[{
        RowBox[{"#", "+", 
         SuperscriptBox[
          RowBox[{"O", "[", "z", "]"}], "expansion"]}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "==", "0"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"aUV", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "expansion"}], "}"}]}], "]"}]}], 
        "]"}], "&"}]}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", "->", 
          RowBox[{"Function", "[", 
           RowBox[{"z", ",", 
            RowBox[{
             RowBox[{"aAnsUV", "[", "z", "]"}], "//", "Evaluate"}]}], "]"}]}],
          "}"}], "/.", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "/.", 
       RowBox[{
        RowBox[{"aUV", "[", "0", "]"}], "->", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"aUV", "[", 
        RowBox[{"3", "-", "d"}], "]"}], "->", "0"}]}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BCIR", "[", 
    RowBox[{
    "\[ImaginaryI]\[Omega]_", ",", "k_", ",", "a0_", ",", "d_", ",", "z0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"DE", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "z", ",", "d", ",", "z0"}], 
          "]"}], "/.", 
         RowBox[{"a", "->", 
          RowBox[{"Function", "[", 
           RowBox[{"z", ",", 
            RowBox[{"aAnsIR", "[", 
             RowBox[{"z", ",", "z0"}], "]"}]}], "]"}]}]}], "/.", 
        RowBox[{"z", "->", 
         RowBox[{"z0", "+", "\[Delta]z"}]}]}], "//", 
       RowBox[{
        RowBox[{"#", "+", 
         SuperscriptBox[
          RowBox[{"O", "[", "\[Delta]z", "]"}], "expansion"]}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "==", "0"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"aIR", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "expansion"}], "}"}]}], "]"}]}], 
        "]"}], "&"}]}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", "->", 
         RowBox[{"Function", "[", 
          RowBox[{"z", ",", 
           RowBox[{
            RowBox[{"aAnsIR", "[", 
             RowBox[{"z", ",", "z0"}], "]"}], "//", "Evaluate"}]}], "]"}]}], 
        "}"}], "/.", 
       RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "/.", 
      RowBox[{
       RowBox[{"aIR", "[", "0", "]"}], "->", "a0"}]}], "&"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.94112321580534*^9, 3.941123530343799*^9}, {
   3.941123560433904*^9, 3.9411235917337*^9}, {3.94112379226169*^9, 
   3.941123820749314*^9}, {3.941124139993456*^9, 3.941124197301538*^9}, {
   3.941124230549484*^9, 3.941124230864052*^9}, {3.941195254378586*^9, 
   3.941195336553856*^9}, {3.941195434348811*^9, 3.941195436835269*^9}, {
   3.9411964098300047`*^9, 3.941196421690669*^9}, {3.941196564336108*^9, 
   3.941196571247712*^9}, {3.941197327783856*^9, 3.941197341102244*^9}, {
   3.941197377528926*^9, 3.941197468014842*^9}, {3.941278631253337*^9, 
   3.941278710392054*^9}, {3.941278750892663*^9, 3.941278794813878*^9}, {
   3.9412788280655317`*^9, 3.941278915328393*^9}, {3.94127895045681*^9, 
   3.94127895059968*^9}, {3.94127919965756*^9, 3.941279200152755*^9}, {
   3.9412797972212477`*^9, 3.941279831980961*^9}, {3.941279951933165*^9, 
   3.941280067472663*^9}, {3.941280189747341*^9, 3.941280191409205*^9}, {
   3.941280316237368*^9, 3.941280395686226*^9}, 3.94128073682117*^9, {
   3.941281528556126*^9, 3.941281531150371*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"530f6ddc-39eb-44f9-bc22-cdf638492e3c"],

Cell["\<\
Find numerical solutions shooting from the boundary and the horizon\
\>", "Text",
 CellChangeTimes->{{3.941280754884863*^9, 3.9412807835151253`*^9}, {
  3.941807887203353*^9, 
  3.941807896130659*^9}},ExpressionUUID->"d58633c7-f90e-4592-bf34-\
9ed6d1000fef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zMid", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolUV", "[", 
   RowBox[{"\[ImaginaryI]\[Omega]_", ",", "k_", ",", "d_", ",", "z0_"}], 
   "]"}], ":=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DE", "[", 
        RowBox[{
        "\[ImaginaryI]\[Omega]", ",", "k", ",", "zz", ",", "d", ",", "z0"}], 
        "]"}], "==", "0"}], ",", 
      RowBox[{
       RowBox[{"a", "[", "\[Epsilon]", "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", "\[Epsilon]", "]"}], "/.", 
         RowBox[{"BCUV", "[", 
          RowBox[{"\[ImaginaryI]\[Omega]", ",", "k", ",", "d", ",", "z0"}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "'"}], "[", "\[Epsilon]", "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "\[Epsilon]", "]"}], "/.", 
         RowBox[{"BCUV", "[", 
          RowBox[{"\[ImaginaryI]\[Omega]", ",", "k", ",", "d", ",", "z0"}], 
          "]"}]}], ")"}]}]}], "}"}], ",", "a", ",", 
    RowBox[{"{", 
     RowBox[{"zz", ",", "\[Epsilon]", ",", "zMid"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolIR", "[", 
   RowBox[{
   "\[ImaginaryI]\[Omega]_", ",", "k_", ",", "a0_", ",", "d_", ",", "z0_"}], 
   "]"}], ":=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DE", "[", 
        RowBox[{
        "\[ImaginaryI]\[Omega]", ",", "k", ",", "zz", ",", "d", ",", "z0"}], 
        "]"}], "==", "0"}], ",", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "/.", 
         RowBox[{"BCIR", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "d", ",", "z0"}],
           "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "'"}], "[", 
        RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", 
          RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "/.", 
         RowBox[{"BCIR", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "d", ",", "z0"}],
           "]"}]}], ")"}]}]}], "}"}], ",", "a", ",", 
    RowBox[{"{", 
     RowBox[{"zz", ",", 
      RowBox[{"1", "-", "\[Epsilon]"}], ",", "zMid"}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.941120089936151*^9, 3.941120111723753*^9}, {
   3.941120142193795*^9, 3.941120176062103*^9}, {3.941120247848224*^9, 
   3.941120297980719*^9}, {3.941120358602757*^9, 3.941120363678433*^9}, {
   3.941120546857802*^9, 3.941120563694269*^9}, {3.941120915304582*^9, 
   3.941120919150188*^9}, {3.94112129182885*^9, 3.941121294427677*^9}, {
   3.941122500944618*^9, 3.941122512188665*^9}, {3.941123875488222*^9, 
   3.941123973952236*^9}, {3.941124005783318*^9, 3.941124026909171*^9}, {
   3.941124058290081*^9, 3.941124066601839*^9}, {3.941124113471344*^9, 
   3.941124116835762*^9}, {3.941124204840747*^9, 3.941124214529982*^9}, {
   3.941124245913576*^9, 3.941124302617239*^9}, {3.941124380536741*^9, 
   3.941124386655919*^9}, {3.941195971553227*^9, 3.941196009847282*^9}, {
   3.941196041612277*^9, 3.941196071219055*^9}, {3.941196460433813*^9, 
   3.941196475937522*^9}, 3.941196577347659*^9, 3.941196618789682*^9, {
   3.941280116152801*^9, 3.941280256462315*^9}, {3.941281536297651*^9, 
   3.941281544337623*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3cf0220c-56f6-4f1c-bad2-66ee26e0c727"],

Cell["Match the solutions in the middle", "Text",
 CellChangeTimes->{{3.9412807709748497`*^9, 3.941280787992165*^9}, {
  3.94180791968519*^9, 
  3.941807921096652*^9}},ExpressionUUID->"92bcac53-f388-4646-8363-\
fbd5ccbf87e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]disp", "[", 
   RowBox[{"k_", ",", "d_", ",", "z0_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "roots", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"roots", "=", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", "0.5", "]"}], "/.", 
               RowBox[{"SolUV", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "d", ",", "z0"}], 
                "]"}]}], ")"}], "==", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", "0.5", "]"}], "/.", 
               RowBox[{"SolIR", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "d", ",", 
                 "z0"}], "]"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "'"}], "[", "0.5", "]"}], "/.", 
               RowBox[{"SolUV", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "d", ",", "z0"}], 
                "]"}]}], ")"}], "==", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "'"}], "[", "0.5", "]"}], "/.", 
               RowBox[{"SolIR", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "d", ",", 
                 "z0"}], "]"}]}], ")"}]}]}], "}"}], "//", "Evaluate"}], ",", 
         RowBox[{"{", 
          RowBox[{"a0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[ImaginaryI]\[Omega]", ",", "0"}], "}"}]}], "]"}], "//", 
       "Quiet"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[ImaginaryI]\[Omega]", ",", "a0"}], "}"}], "/.", 
      "roots"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9411228263758907`*^9, 3.941122887634691*^9}, {
  3.941124459300476*^9, 3.941124462408635*^9}, {3.941124503777883*^9, 
  3.94112453724549*^9}, {3.941124765594701*^9, 3.941124765697545*^9}, {
  3.941196170883259*^9, 3.941196220239772*^9}, {3.941196257907395*^9, 
  3.941196282901474*^9}, {3.941196633743375*^9, 3.941196647867237*^9}, {
  3.9412806593959618`*^9, 3.941280676226243*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"641c65c5-f325-4e0d-8b89-c0e9dc68a472"],

Cell["Try plotting the matched solution", "Text",
 CellChangeTimes->{{3.941280797864654*^9, 3.94128080038039*^9}, {
  3.9418079411296053`*^9, 
  3.941807943694783*^9}},ExpressionUUID->"b3b571fa-9dc1-4e0e-814a-\
3e1badbed95f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "0.2"}], ";", 
  RowBox[{"d", "=", "3"}], ";", 
  RowBox[{"z0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]\[Omega]", ",", "a0"}], "}"}], "=", 
   RowBox[{"\[ImaginaryI]disp", "[", 
    RowBox[{"k", ",", "d", ",", "z0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "u", "]"}], "/.", 
        RowBox[{"SolUV", "[", 
         RowBox[{"\[ImaginaryI]\[Omega]", ",", "k", ",", "d", ",", "z0"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "\[Epsilon]", ",", "zMid"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "u", "]"}], "/.", 
        RowBox[{"SolIR", "[", 
         RowBox[{
         "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "d", ",", "z0"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "zMid", ",", 
         RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}], ",", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"k", ",", "d", ",", "z0", ",", "\[ImaginaryI]\[Omega]", ",", "a0"}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.94112454541352*^9, 3.941124695396497*^9}, {
  3.941124729709749*^9, 3.941124730194373*^9}, {3.941124789628539*^9, 
  3.941124802880336*^9}, {3.941196667219384*^9, 3.94119671853972*^9}, {
  3.941280683112314*^9, 3.9412807160189466`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"3deabfe1-5212-4803-bb1e-e8bcd6086834"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV0X1QzHkcB/AiPcg4h7vGUtqQ8pAk6obzPvIYu7Ux1J2Woz2Xh+065aEj
ciUPMSJpcujUpUQRkyQ92O3Jtlpt7dbW9uPa2lutvqh2K1vdtz8+85nXzHvm
M+/5sHeHBQjGmJmZceiMbkWu7tOiYc1Kt22iqyMjBKe+aQ3zD50Dvkk1bYDa
pnrzR365JwYqF6Z9puay49x/ObgGZfNuPOig/sj5WxbqsxXtc69JJNSrQvLS
9ruF4GzDuKkp1PvCCs7qZ0WgXtWkcKce7n1muu8QC//EFbP3DBNEtPMCInqT
cNa5oCDLRDAYm579wvE2otLYFpO+EDw97XGmPyEDa/ldR/4cIKgO5FdU9GUj
hTWZNBsJHC94V7qMyUOc42knnoHgrk54b+f3+chqD15wv5cgKu5mRIf+Ca5K
qrKn9BCE+6XPXCZ8CmujY1vqJ4ItGZcS0+YUIWdTj97yI0HQXJ6mMbcYf0Re
WXClm2D6HfJs7fxSRFkfk7t8INDIv8vRdpdBYNHg908XQe1Bre7rxS9heT1+
CO8J5kmtJmy8JMLbowmc8v8IBC7JYfYdYgQ4j/hytQT5rMs+ytmV8JJKD/V3
EETWmwZvnqyCi+KD93kNgS+70clXVI3V8TPueLcTJC11dBvr9AqWLaVhde8I
itc2RwVFSWAlOxgZ/pbAoB/yuva8Ft2KOrtFDEFm0LUmtd1rHHV9N0mhJvg1
OEVnG1yHSVqBQ0orQWyuxa0ujgyBEuGWkBaCrxINhcpBGZQ/FlawVASz4JCw
7K832LLdjdPVRPDZb0Q2fVM9lqoeSzOVBA/51wvqDPUoPX8v+4CCwOgt2GpI
lsPh9vLrmxoJBiL1e9LXNOCJ327+tw30XnT2fFFnA5yPxzwcqKf/j7VPehTX
iLwLGv/ONwQe3b5CZw8FxnN7bpXKCIhTrtlEuQJV5l4nH9YR7C16ZXE8Rgnt
3OlFl17TPvb25TtmN6E+oMs8VkoQGO3sMEHchPX9FazTtQRjV+v0q8KbUWSv
3iaUEHi9eXfo/WQVSqdm5Pz2isBZdPXAtJcqDGRyqn6uofnHpnF2whZ07rNu
/KmaIFR4Y3v8xFbMgJfl/iqC8wk9rOjiVshKXEtCKwk8D8cka/lqsLI2sk5U
EEiDK/NnDquhcjSFpogJ2FniH9rutaHGyac3XUT7vug/89VmBjrPwBWilwQl
Vo82MFwG94N4gaXU0bzQ8Xk8BlVTLkQ8px7SNF/kbmewbnnZg8fUJtvnSRd3
MzAbdp+VQf0l6MQd22MMuPGurDjq/j7zEqtMBlu5u7zXUxei6KQyi8GJbsEO
H+qj535fdTeHgfRFzimM5me0i9c9YsBSG2u8qI0+YklcMQODOHGnC7Uh8Uzz
WDmDJcKaZBvqgpaVN+SNDI7EyErGUR+eY9yR3sSg8rKd1py6r3Dv29VtDETJ
Au/BcoJeZoM2RkfvdZq1vad+4mqezdMzsImxstZSRxx6to9NaN8hjkf7aN5y
XndZLwOLK6nxLaN5/3/zLhsZsNPT8pWj+dTU8F2DDEznOtVyak9NwBL3IQYh
PgdsZNQ9C237RkYYuNQuXlpL/T8TFKTv
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV0X1QzHkcB/AiPcg4h7vGUtqQ8pAk6obzPvIYu7Ux1J2Woz2Xh+065aEj
ciUPMSJpcujUpUQRkyQ92O3Jtlpt7dbW9uPa2lutvqh2K1vdtz8+85nXzHvm
M+/5sHeHBQjGmJmZceiMbkWu7tOiYc1Kt22iqyMjBKe+aQ3zD50Dvkk1bYDa
pnrzR365JwYqF6Z9puay49x/ObgGZfNuPOig/sj5WxbqsxXtc69JJNSrQvLS
9ruF4GzDuKkp1PvCCs7qZ0WgXtWkcKce7n1muu8QC//EFbP3DBNEtPMCInqT
cNa5oCDLRDAYm579wvE2otLYFpO+EDw97XGmPyEDa/ldR/4cIKgO5FdU9GUj
hTWZNBsJHC94V7qMyUOc42knnoHgrk54b+f3+chqD15wv5cgKu5mRIf+Ca5K
qrKn9BCE+6XPXCZ8CmujY1vqJ4ItGZcS0+YUIWdTj97yI0HQXJ6mMbcYf0Re
WXClm2D6HfJs7fxSRFkfk7t8INDIv8vRdpdBYNHg908XQe1Bre7rxS9heT1+
CO8J5kmtJmy8JMLbowmc8v8IBC7JYfYdYgQ4j/hytQT5rMs+ytmV8JJKD/V3
EETWmwZvnqyCi+KD93kNgS+70clXVI3V8TPueLcTJC11dBvr9AqWLaVhde8I
itc2RwVFSWAlOxgZ/pbAoB/yuva8Ft2KOrtFDEFm0LUmtd1rHHV9N0mhJvg1
OEVnG1yHSVqBQ0orQWyuxa0ujgyBEuGWkBaCrxINhcpBGZQ/FlawVASz4JCw
7K832LLdjdPVRPDZb0Q2fVM9lqoeSzOVBA/51wvqDPUoPX8v+4CCwOgt2GpI
lsPh9vLrmxoJBiL1e9LXNOCJ327+tw30XnT2fFFnA5yPxzwcqKf/j7VPehTX
iLwLGv/ONwQe3b5CZw8FxnN7bpXKCIhTrtlEuQJV5l4nH9YR7C16ZXE8Rgnt
3OlFl17TPvb25TtmN6E+oMs8VkoQGO3sMEHchPX9FazTtQRjV+v0q8KbUWSv
3iaUEHi9eXfo/WQVSqdm5Pz2isBZdPXAtJcqDGRyqn6uofnHpnF2whZ07rNu
/KmaIFR4Y3v8xFbMgJfl/iqC8wk9rOjiVshKXEtCKwk8D8cka/lqsLI2sk5U
EEiDK/NnDquhcjSFpogJ2FniH9rutaHGyac3XUT7vug/89VmBjrPwBWilwQl
Vo82MFwG94N4gaXU0bzQ8Xk8BlVTLkQ8px7SNF/kbmewbnnZg8fUJtvnSRd3
MzAbdp+VQf0l6MQd22MMuPGurDjq/j7zEqtMBlu5u7zXUxei6KQyi8GJbsEO
H+qj535fdTeHgfRFzimM5me0i9c9YsBSG2u8qI0+YklcMQODOHGnC7Uh8Uzz
WDmDJcKaZBvqgpaVN+SNDI7EyErGUR+eY9yR3sSg8rKd1py6r3Dv29VtDETJ
Au/BcoJeZoM2RkfvdZq1vad+4mqezdMzsImxstZSRxx6to9NaN8hjkf7aN5y
XndZLwOLK6nxLaN5/3/zLhsZsNPT8pWj+dTU8F2DDEznOtVyak9NwBL3IQYh
PgdsZNQ9C237RkYYuNQuXlpL/T8TFKTv
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
               Rational[1, 100000], 
               Rational[1, 2]}, {0.9924069441752907, 0.9999997983929398}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.992406944175293}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
              Rational[1, 100000], 
              Rational[1, 2]}, {0.9924069441752907, 0.9999997983929398}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.992406944175293}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwV0X1QzHkcB/AiPcg4h7vGUtqQ8pAk6obzPvIYu7Ux1J2Woz2Xh+065aEj
ciUPMSJpcujUpUQRkyQ92O3Jtlpt7dbW9uPa2lutvqh2K1vdtz8+85nXzHvm
M+/5sHeHBQjGmJmZceiMbkWu7tOiYc1Kt22iqyMjBKe+aQ3zD50Dvkk1bYDa
pnrzR365JwYqF6Z9puay49x/ObgGZfNuPOig/sj5WxbqsxXtc69JJNSrQvLS
9ruF4GzDuKkp1PvCCs7qZ0WgXtWkcKce7n1muu8QC//EFbP3DBNEtPMCInqT
cNa5oCDLRDAYm579wvE2otLYFpO+EDw97XGmPyEDa/ldR/4cIKgO5FdU9GUj
hTWZNBsJHC94V7qMyUOc42knnoHgrk54b+f3+chqD15wv5cgKu5mRIf+Ca5K
qrKn9BCE+6XPXCZ8CmujY1vqJ4ItGZcS0+YUIWdTj97yI0HQXJ6mMbcYf0Re
WXClm2D6HfJs7fxSRFkfk7t8INDIv8vRdpdBYNHg908XQe1Bre7rxS9heT1+
CO8J5kmtJmy8JMLbowmc8v8IBC7JYfYdYgQ4j/hytQT5rMs+ytmV8JJKD/V3
EETWmwZvnqyCi+KD93kNgS+70clXVI3V8TPueLcTJC11dBvr9AqWLaVhde8I
itc2RwVFSWAlOxgZ/pbAoB/yuva8Ft2KOrtFDEFm0LUmtd1rHHV9N0mhJvg1
OEVnG1yHSVqBQ0orQWyuxa0ujgyBEuGWkBaCrxINhcpBGZQ/FlawVASz4JCw
7K832LLdjdPVRPDZb0Q2fVM9lqoeSzOVBA/51wvqDPUoPX8v+4CCwOgt2GpI
lsPh9vLrmxoJBiL1e9LXNOCJ327+tw30XnT2fFFnA5yPxzwcqKf/j7VPehTX
iLwLGv/ONwQe3b5CZw8FxnN7bpXKCIhTrtlEuQJV5l4nH9YR7C16ZXE8Rgnt
3OlFl17TPvb25TtmN6E+oMs8VkoQGO3sMEHchPX9FazTtQRjV+v0q8KbUWSv
3iaUEHi9eXfo/WQVSqdm5Pz2isBZdPXAtJcqDGRyqn6uofnHpnF2whZ07rNu
/KmaIFR4Y3v8xFbMgJfl/iqC8wk9rOjiVshKXEtCKwk8D8cka/lqsLI2sk5U
EEiDK/NnDquhcjSFpogJ2FniH9rutaHGyac3XUT7vug/89VmBjrPwBWilwQl
Vo82MFwG94N4gaXU0bzQ8Xk8BlVTLkQ8px7SNF/kbmewbnnZg8fUJtvnSRd3
MzAbdp+VQf0l6MQd22MMuPGurDjq/j7zEqtMBlu5u7zXUxei6KQyi8GJbsEO
H+qj535fdTeHgfRFzimM5me0i9c9YsBSG2u8qI0+YklcMQODOHGnC7Uh8Uzz
WDmDJcKaZBvqgpaVN+SNDI7EyErGUR+eY9yR3sSg8rKd1py6r3Dv29VtDETJ
Au/BcoJeZoM2RkfvdZq1vad+4mqezdMzsImxstZSRxx6to9NaN8hjkf7aN5y
XndZLwOLK6nxLaN5/3/zLhsZsNPT8pWj+dTU8F2DDEznOtVyak9NwBL3IQYh
PgdsZNQ9C237RkYYuNQuXlpL/T8TFKTv
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
           Rational[1, 100000], 
           Rational[1, 2]}, {0.9924069441752907, 0.9999997983929398}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.992406944175293}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV0n1QzHkcB/CNdlVXnupSbk7hSme00nk4wruIyBJFTyhXVyRziTijkibS
ihq6HtzVxJ3EZRU9kB6piFC7t5abyK+2p92t/SZZV666z/3xne+8Zr5/vOf9
fc8OivAMmcDj8TbT+f8WhB3n83gc1n00XfLsAUNb1LZsFz0OFmN+TxrJpSft
vkuYwCFSJ9vdQP4xS7FHwOeguLn7TDW57rFjpbERB/vBl2+KyCdtNYcszTj8
pfG4kE7+rNzJOdpxKNT4WQeSBwJWVYRs5XBxn5tisJZhmeDtjZR8Dq0tk6uM
yGvTMocG/uGw7Jqp55IahvW5ktT7G9qxbmyuzd5qhvxdl4Pdcttxqqjx3dkq
hmfjkjSTgXbsPC6LqK1k8Nie9W+GWwfKD6850FvB8GReW+mZnA5sDXK5O4Ns
0L666XZ/B4xdlTzf+wxXN8VY5roqkXLprUdyOYN+tryuIV2JK6qFwuZ7DLvC
k6q9upToWHMuxpI8rc9i8KpTJ3yH+wN87jIke9bHLzzXicQSpVFeGUPQfpF7
rLITW3bl1HSXMizScwh2XN6FiQucmJBcHyt8bS3uQoiH2iaxhKGkwDBR9q4L
UT7OGmkxQ1jNeGqVQzfE9hLPBeToUzJZeFI33KL5pdF3GE438kLj27qhUnd9
Lb3N4DW4cUeLsAcf00SRi8lxzyNiO073AGvXrThfxBCRUqQnfNWD1tk+qR8K
GXxeiBScbS+s/X+yDyRn1zQovWN7odvoWFJ7i+Faht9mwYtenLYftlpINrF6
yo7ZqGCyckSaJmEIt83o8IxWQb3/iHT0JkOKaeyi0CYVzOd3mkaRJ99xLl85
R42sxVR1AeVbapUjOqyGd2642o+cutxPWvdQDXexbeSrPxm+1UasHrPQoEAw
10REPpN0ZdKhMA0MnpfpP7tBe5AXGt6o1eBxmyR4LbmO//dey+l9qJ41q7nh
OsOKst3m73/ow2CJuVhEnmJRM5p8rw979eP4TfkM1wOdXPYY9kOpOMzfTs71
/aXq055+2B373vTlNYbzLRvO6sr6YZsQFOlPdhZaFAsnaVGRnvhClcewdVW9
2fwALdxtrFIiyTaOybKAQi1uf+ksmEh+nyfhRsa06D6ic826yjCz6eY8/x0M
d+cIltqSDRSPng7Su30nZodV/cHQO/J7gT/leJJZmlVBbrSKO/eQcsuO7mss
J4vDlm25SD2tODnfroxsNJovXUT/Ov7ZSnWLbPyN+PVB2rm4sPngZfLUQ5u6
tTKGuZ/sMxPIAxnzHnvLGeLVmU/jyS0VE69Xv2Q4GmU9Fke+wK8MS3nNYOZ4
PiSGPP3Sgn77NobYIvmSI2SzWpOhAyqGxKkz34SShzpVcrmaeswLnxZClhs+
Kl3Zx+CQ17o+mJzudeJnY8YQIDO/E0g279GOFAwxDF8YFvuSdV80tZrqGJxm
ra71Jisc8iujPzG8Gr+s207OOB54YtMIQ1LZg+Bt5KO5ToHFnxmKE+N+9SB7
189w/mqUIUbfU7qZvFT1wTphjMFS4mogIs+Y3KKnGaed/OYFd/J/UsaTHQ==

           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV0n1QzHkcB/CNdlVXnupSbk7hSme00nk4wruIyBJFTyhXVyRziTijkibS
ihq6HtzVxJ3EZRU9kB6piFC7t5abyK+2p92t/SZZV666z/3xne+8Zr5/vOf9
fc8OivAMmcDj8TbT+f8WhB3n83gc1n00XfLsAUNb1LZsFz0OFmN+TxrJpSft
vkuYwCFSJ9vdQP4xS7FHwOeguLn7TDW57rFjpbERB/vBl2+KyCdtNYcszTj8
pfG4kE7+rNzJOdpxKNT4WQeSBwJWVYRs5XBxn5tisJZhmeDtjZR8Dq0tk6uM
yGvTMocG/uGw7Jqp55IahvW5ktT7G9qxbmyuzd5qhvxdl4Pdcttxqqjx3dkq
hmfjkjSTgXbsPC6LqK1k8Nie9W+GWwfKD6850FvB8GReW+mZnA5sDXK5O4Ns
0L666XZ/B4xdlTzf+wxXN8VY5roqkXLprUdyOYN+tryuIV2JK6qFwuZ7DLvC
k6q9upToWHMuxpI8rc9i8KpTJ3yH+wN87jIke9bHLzzXicQSpVFeGUPQfpF7
rLITW3bl1HSXMizScwh2XN6FiQucmJBcHyt8bS3uQoiH2iaxhKGkwDBR9q4L
UT7OGmkxQ1jNeGqVQzfE9hLPBeToUzJZeFI33KL5pdF3GE438kLj27qhUnd9
Lb3N4DW4cUeLsAcf00SRi8lxzyNiO073AGvXrThfxBCRUqQnfNWD1tk+qR8K
GXxeiBScbS+s/X+yDyRn1zQovWN7odvoWFJ7i+Faht9mwYtenLYftlpINrF6
yo7ZqGCyckSaJmEIt83o8IxWQb3/iHT0JkOKaeyi0CYVzOd3mkaRJ99xLl85
R42sxVR1AeVbapUjOqyGd2642o+cutxPWvdQDXexbeSrPxm+1UasHrPQoEAw
10REPpN0ZdKhMA0MnpfpP7tBe5AXGt6o1eBxmyR4LbmO//dey+l9qJ41q7nh
OsOKst3m73/ow2CJuVhEnmJRM5p8rw979eP4TfkM1wOdXPYY9kOpOMzfTs71
/aXq055+2B373vTlNYbzLRvO6sr6YZsQFOlPdhZaFAsnaVGRnvhClcewdVW9
2fwALdxtrFIiyTaOybKAQi1uf+ksmEh+nyfhRsa06D6ic826yjCz6eY8/x0M
d+cIltqSDRSPng7Su30nZodV/cHQO/J7gT/leJJZmlVBbrSKO/eQcsuO7mss
J4vDlm25SD2tODnfroxsNJovXUT/Ov7ZSnWLbPyN+PVB2rm4sPngZfLUQ5u6
tTKGuZ/sMxPIAxnzHnvLGeLVmU/jyS0VE69Xv2Q4GmU9Fke+wK8MS3nNYOZ4
PiSGPP3Sgn77NobYIvmSI2SzWpOhAyqGxKkz34SShzpVcrmaeswLnxZClhs+
Kl3Zx+CQ17o+mJzudeJnY8YQIDO/E0g279GOFAwxDF8YFvuSdV80tZrqGJxm
ra71Jisc8iujPzG8Gr+s207OOB54YtMIQ1LZg+Bt5KO5ToHFnxmKE+N+9SB7
189w/mqUIUbfU7qZvFT1wTphjMFS4mogIs+Y3KKnGaed/OYFd/J/UsaTHQ==

               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
               Rational[1, 2], 
               Rational[99999, 100000]}, {0.9886828648421687, 
              0.9924069439581805}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.5000000000000011, 0.9886828648421709}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
              Rational[1, 2], 
              Rational[99999, 100000]}, {0.9886828648421687, 
             0.9924069439581805}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.5000000000000011, 0.9886828648421709}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwV0n1QzHkcB/CNdlVXnupSbk7hSme00nk4wruIyBJFTyhXVyRziTijkibS
ihq6HtzVxJ3EZRU9kB6piFC7t5abyK+2p92t/SZZV666z/3xne+8Zr5/vOf9
fc8OivAMmcDj8TbT+f8WhB3n83gc1n00XfLsAUNb1LZsFz0OFmN+TxrJpSft
vkuYwCFSJ9vdQP4xS7FHwOeguLn7TDW57rFjpbERB/vBl2+KyCdtNYcszTj8
pfG4kE7+rNzJOdpxKNT4WQeSBwJWVYRs5XBxn5tisJZhmeDtjZR8Dq0tk6uM
yGvTMocG/uGw7Jqp55IahvW5ktT7G9qxbmyuzd5qhvxdl4Pdcttxqqjx3dkq
hmfjkjSTgXbsPC6LqK1k8Nie9W+GWwfKD6850FvB8GReW+mZnA5sDXK5O4Ns
0L666XZ/B4xdlTzf+wxXN8VY5roqkXLprUdyOYN+tryuIV2JK6qFwuZ7DLvC
k6q9upToWHMuxpI8rc9i8KpTJ3yH+wN87jIke9bHLzzXicQSpVFeGUPQfpF7
rLITW3bl1HSXMizScwh2XN6FiQucmJBcHyt8bS3uQoiH2iaxhKGkwDBR9q4L
UT7OGmkxQ1jNeGqVQzfE9hLPBeToUzJZeFI33KL5pdF3GE438kLj27qhUnd9
Lb3N4DW4cUeLsAcf00SRi8lxzyNiO073AGvXrThfxBCRUqQnfNWD1tk+qR8K
GXxeiBScbS+s/X+yDyRn1zQovWN7odvoWFJ7i+Faht9mwYtenLYftlpINrF6
yo7ZqGCyckSaJmEIt83o8IxWQb3/iHT0JkOKaeyi0CYVzOd3mkaRJ99xLl85
R42sxVR1AeVbapUjOqyGd2642o+cutxPWvdQDXexbeSrPxm+1UasHrPQoEAw
10REPpN0ZdKhMA0MnpfpP7tBe5AXGt6o1eBxmyR4LbmO//dey+l9qJ41q7nh
OsOKst3m73/ow2CJuVhEnmJRM5p8rw979eP4TfkM1wOdXPYY9kOpOMzfTs71
/aXq055+2B373vTlNYbzLRvO6sr6YZsQFOlPdhZaFAsnaVGRnvhClcewdVW9
2fwALdxtrFIiyTaOybKAQi1uf+ksmEh+nyfhRsa06D6ic826yjCz6eY8/x0M
d+cIltqSDRSPng7Su30nZodV/cHQO/J7gT/leJJZmlVBbrSKO/eQcsuO7mss
J4vDlm25SD2tODnfroxsNJovXUT/Ov7ZSnWLbPyN+PVB2rm4sPngZfLUQ5u6
tTKGuZ/sMxPIAxnzHnvLGeLVmU/jyS0VE69Xv2Q4GmU9Fke+wK8MS3nNYOZ4
PiSGPP3Sgn77NobYIvmSI2SzWpOhAyqGxKkz34SShzpVcrmaeswLnxZClhs+
Kl3Zx+CQ17o+mJzudeJnY8YQIDO/E0g279GOFAwxDF8YFvuSdV80tZrqGJxm
ra71Jisc8iujPzG8Gr+s207OOB54YtMIQ1LZg+Bt5KO5ToHFnxmKE+N+9SB7
189w/mqUIUbfU7qZvFT1wTphjMFS4mogIs+Y3KKnGaed/OYFd/J/UsaTHQ==

           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
           Rational[1, 2], 
           Rational[99999, 100000]}, {0.9886828648421687, 
          0.9924069439581805}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.5000000000000011, 0.9886828648421709}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.992406944175293},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941124575460339*^9, 3.941124599990139*^9}, {
   3.941124696332909*^9, 3.94112471355151*^9}, {3.941124768496996*^9, 
   3.941124803482532*^9}, {3.941196673154986*^9, 3.941196719566227*^9}, 
   3.941196953280952*^9, 3.941197482036132*^9, {3.941280678853516*^9, 
   3.941280716991914*^9}, 3.941283412469574*^9, {3.9412835433325386`*^9, 
   3.941283563210208*^9}, 3.941283595854126*^9, 3.941296863169587*^9, 
   3.941297085209165*^9, {3.941807927868853*^9, 3.941807947155435*^9}, 
   3.9832652995318613`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"89392edb-745a-4b09-8f3b-e67e9eae6d1d"]
}, Open  ]],

Cell["\<\
Find the dispersion relations, best fit, and diffusive ansatz\
\>", "Text",
 CellChangeTimes->{{3.941280806193054*^9, 3.941280813924663*^9}, {
  3.941807962948587*^9, 
  3.941807968121044*^9}},ExpressionUUID->"0551a9a5-2e46-41ea-960c-\
af95cf54b624"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "3"}], ";", 
  RowBox[{"z0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dispsQ0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"\[ImaginaryI]disp", "[", 
         RowBox[{"k", ",", "d", ",", "z0"}], "]"}], "\[LeftDoubleBracket]", 
        "1", "\[RightDoubleBracket]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "0.5", ",", "0.03"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fit", "[", "k_", "]"}], "=", 
  RowBox[{"Fit", "[", 
   RowBox[{"dispsQ0", ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["k", "2"], ",", 
      SuperscriptBox["k", "4"], ",", 
      SuperscriptBox["k", "6"], ",", 
      SuperscriptBox["k", "8"]}], "}"}], ",", "k"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ListPlot", "[", "dispsQ0", "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fit", "[", "k", "]"}], ",", 
        RowBox[{
         FractionBox["z0", 
          RowBox[{"d", "-", "1"}]], 
         SuperscriptBox["k", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"d", ",", "z0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.941280830422777*^9, 3.941280856799693*^9}, 
   3.941280937720481*^9, {3.9412809824238367`*^9, 3.941281033873171*^9}, {
   3.9412810888468857`*^9, 3.941281196324016*^9}, {3.941283359128004*^9, 
   3.941283368620248*^9}, {3.941283402434823*^9, 3.94128340522877*^9}, {
   3.941296854635663*^9, 3.941296857030188*^9}, 3.9412970809142847`*^9, 
   3.941297141212055*^9, {3.941808038512957*^9, 3.941808045287405*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e4fe0d34-f02d-4ff0-9f86-06253536ab43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.49999751965211026`", " ", 
   SuperscriptBox["k", "2"]}], "+", 
  RowBox[{"0.0866989722013406`", " ", 
   SuperscriptBox["k", "4"]}], "+", 
  RowBox[{"0.025161429377215085`", " ", 
   SuperscriptBox["k", "6"]}], "+", 
  RowBox[{"0.01114236183406681`", " ", 
   SuperscriptBox["k", "8"]}]}]], "Output",
 CellChangeTimes->{{3.941281124025241*^9, 3.94128120140591*^9}, 
   3.941283417211997*^9, {3.941283549477347*^9, 3.941283568430559*^9}, 
   3.941283600145968*^9, 3.941296865319765*^9, 3.941297088946909*^9, 
   3.941297144829444*^9, 3.941807974621771*^9, {3.941808041649826*^9, 
   3.941808048246339*^9}, 3.983265300595003*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"0aa0a189-1061-42c2-ae7c-793490a5617f"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], 
         PointBox[{{0., 0.}, {0.03, 0.00045007282483310783`}, {0.06, 
          0.0018011255318895348`}, {0.09, 0.004055695519125522}, {0.12, 
          0.00721804710711984}, {0.15, 0.01129412845062994}, {0.18, 
          0.016291801329061235`}, {0.21, 0.02222070157177728}, {0.24, 
          0.02909241992487552}, {0.27, 0.03692062182746926}, {0.3, 
          0.04572110390155227}, {0.32999999999999996`, 0.05551198540737743}, {
          0.36, 0.06631381392483789}, {0.39, 0.07814986173562453}, {0.42, 
          0.09104626449206157}, {0.44999999999999996`, 
          0.10503235667031681`}, {0.48, 0.120140914282708}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              
              Point[{{0., 0.}, {0.03, 0.00045007282483310783`}, {0.06, 
               0.0018011255318895348`}, {0.09, 0.004055695519125522}, {0.12, 
               0.00721804710711984}, {0.15, 0.01129412845062994}, {0.18, 
               0.016291801329061235`}, {0.21, 0.02222070157177728}, {0.24, 
               0.02909241992487552}, {0.27, 0.03692062182746926}, {0.3, 
               0.04572110390155227}, {0.32999999999999996`, 
               0.05551198540737743}, {0.36, 0.06631381392483789}, {0.39, 
               0.07814986173562453}, {0.42, 0.09104626449206157}, {
               0.44999999999999996`, 0.10503235667031681`}, {0.48, 
               0.120140914282708}}]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.48}, {0, 0.120140914282708}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.48}, {0, 0.120140914282708}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          
          Point[{{0., 0.}, {0.03, 0.00045007282483310783`}, {0.06, 
           0.0018011255318895348`}, {0.09, 0.004055695519125522}, {0.12, 
           0.00721804710711984}, {0.15, 0.01129412845062994}, {0.18, 
           0.016291801329061235`}, {0.21, 0.02222070157177728}, {0.24, 
           0.02909241992487552}, {0.27, 0.03692062182746926}, {0.3, 
           0.04572110390155227}, {0.32999999999999996`, 
           0.05551198540737743}, {0.36, 0.06631381392483789}, {0.39, 
           0.07814986173562453}, {0.42, 0.09104626449206157}, {
           0.44999999999999996`, 0.10503235667031681`}, {0.48, 
           0.120140914282708}}]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.48}, {0, 0.120140914282708}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVkmk4lAsDhi2FFkSLiByFJElFSM0zJZSt7ClNCNmyplSHGgclW3UYhZAt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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV1fk/lAsDhnFbJRURaQYpW5EmydbiuW0lWwuGLE1kSVSoUDrRCCWkOqKY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           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwVkmk4lAsDhi2FFkSLiByFJElFSM0zJZSt7ClNCNmyplSHGgclW3UYhZAt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               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV1fk/lAsDhnFbJRURaQYpW5EmydbiuW0lWwuGLE1kSVSoUDrRCCWkOqKY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               "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 1}, {0., 0.6230002506790518}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 0.6230002506790518}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwVkmk4lAsDhi2FFkSLiByFJElFSM0zJZSt7ClNCNmyplSHGgclW3UYhZAt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           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwV1fk/lAsDhnFbJRURaQYpW5EmydbiuW0lWwuGLE1kSVSoUDrRCCWkOqKY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           "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 1}, {0., 0.6230002506790518}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], 
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.48}, {0, 0.120140914282708}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941281124025241*^9, 3.94128120140591*^9}, 
   3.941283417211997*^9, {3.941283549477347*^9, 3.941283568430559*^9}, 
   3.941283600145968*^9, 3.941296865319765*^9, 3.941297088946909*^9, 
   3.941297144829444*^9, 3.941807974621771*^9, {3.941808041649826*^9, 
   3.941808048246339*^9}, 3.9832653006215754`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"24ad8704-5585-413f-87a2-554e6382a236"]
}, Open  ]],

Cell[TextData[{
 "The parametric form ",
 Cell[BoxData[
  FractionBox["z0", 
   RowBox[{"d", "-", "1"}]]],
  CellChangeTimes->{{3.941280830422777*^9, 3.941280856799693*^9}, 
    3.941280937720481*^9, {3.9412809824238367`*^9, 3.941281033873171*^9}, {
    3.9412810888468857`*^9, 3.941281196324016*^9}, {3.941283359128004*^9, 
    3.941283368620248*^9}, {3.941283402434823*^9, 3.94128340522877*^9}, {
    3.941296854635663*^9, 3.941296857030188*^9}, 3.9412970809142847`*^9, 
    3.941297141212055*^9},ExpressionUUID->
  "e6243d88-bd51-4412-b6c0-dca03f1011be"],
 " can be obtained by repeating this calculation for different values of \
parameters."
}], "Text",
 CellChangeTimes->{{3.941807990190061*^9, 
  3.94180805859274*^9}},ExpressionUUID->"00f960a6-e8c1-489d-a764-\
ecc318225c5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crystal-dipole holography", "Chapter",
 CellChangeTimes->{{3.941195084067369*^9, 3.941195084356594*^9}, 
   3.941197673346103*^9, {3.941283416055477*^9, 3.941283418715371*^9}, {
   3.9418086165822268`*^9, 
   3.941808623391779*^9}},ExpressionUUID->"47b7b53c-92d2-464f-90e5-\
7dc33c045f79"],

Cell["\<\
Let us now consider the sub-diffusive QNM in crystal-dipole holography. We \
start with the differential equations\
\>", "Text",
 CellChangeTimes->{{3.94128072865935*^9, 3.941280734525185*^9}, {
  3.941282632010287*^9, 3.941282633366899*^9}, {3.941808077891473*^9, 
  3.941808104552806*^9}},ExpressionUUID->"12183cab-4b9c-4b4b-bcee-\
fdc9d2d73a62"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fVal", "[", 
    RowBox[{"z_", ",", "d_", ",", "z0_"}], "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     SuperscriptBox["z", 
      RowBox[{"d", "+", "1"}]], 
     SuperscriptBox["z0", 
      RowBox[{"d", "+", "1"}]]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DE1", "[", 
    RowBox[{
    "\[ImaginaryI]\[Omega]_", ",", "k_", ",", "z_", ",", "d_", ",", "z0_", ",",
      "\[Lambda]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["z", 
          RowBox[{"d", "-", "2"}]]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "z"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", 
            RowBox[{"d", "-", "2"}]], 
           RowBox[{"f", "[", 
            RowBox[{"z", ",", "d", ",", "z0"}], "]"}], 
           RowBox[{
            RowBox[{"a", "'"}], "[", "z", "]"}]}], ")"}]}]}], "+", 
       RowBox[{"\[ImaginaryI]\[Omega]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "'"}], "[", "z", "]"}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["z", 
             RowBox[{"d", "-", "2"}]]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "z"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", 
               RowBox[{"d", "-", "2"}]], 
              RowBox[{"a", "[", "z", "]"}]}], ")"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "2"], 
        RowBox[{"a", "[", "z", "]"}]}], "+", 
       RowBox[{"\[Lambda]", " ", 
        SuperscriptBox["k", "2"], 
        RowBox[{"b", "[", "z", "]"}]}]}], ")"}], "/.", 
     RowBox[{"f", "->", "fVal"}]}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DE2", "[", 
    RowBox[{
    "\[ImaginaryI]\[Omega]_", ",", "k_", ",", "z_", ",", "d_", ",", "z0_", ",",
      "\[Lambda]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["z", 
          RowBox[{"d", "-", "2"}]]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "z"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", 
            RowBox[{"d", "-", "2"}]], 
           RowBox[{"f", "[", 
            RowBox[{"z", ",", "d", ",", "z0"}], "]"}], 
           RowBox[{
            RowBox[{"b", "'"}], "[", "z", "]"}]}], ")"}]}]}], "+", 
       RowBox[{"\[ImaginaryI]\[Omega]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "'"}], "[", "z", "]"}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["z", 
             RowBox[{"d", "-", "2"}]]], 
           RowBox[{
            SubscriptBox["\[PartialD]", "z"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", 
               RowBox[{"d", "-", "2"}]], 
              RowBox[{"b", "[", "z", "]"}]}], ")"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "2"], 
        RowBox[{"b", "[", "z", "]"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"b", "[", "z", "]"}]}], "-", 
         RowBox[{"a", "[", "z", "]"}]}], ")"}]}], ")"}], "/.", 
     RowBox[{"f", "->", "fVal"}]}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94119451207531*^9, 3.941194542346142*^9}, {
  3.941195009936081*^9, 3.941195135219234*^9}, {3.941195213430114*^9, 
  3.941195230343963*^9}, {3.94119542385813*^9, 3.94119543059512*^9}, {
  3.941195553694321*^9, 3.941195559035137*^9}, {3.941196389982085*^9, 
  3.941196397765764*^9}, {3.941197676100103*^9, 3.941197748141425*^9}, {
  3.941203798219146*^9, 3.94120397234036*^9}, {3.941204003662378*^9, 
  3.9412040055574617`*^9}, {3.941219044520977*^9, 3.941219052468608*^9}, {
  3.94121914521994*^9, 3.941219159560667*^9}, {3.941219203645443*^9, 
  3.941219212670998*^9}, {3.941219416460201*^9, 3.941219451067077*^9}, {
  3.941219638449388*^9, 3.9412196597601757`*^9}, {3.941219795216325*^9, 
  3.941219796953398*^9}, {3.941281256677703*^9, 3.94128133012192*^9}, {
  3.941281372318619*^9, 3.941281396211463*^9}, {3.941281439877982*^9, 
  3.9412814896462173`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"021724ab-94a5-4add-90a7-5e7bfef3f114"],

Cell[TextData[{
 "We have redefined ",
 Cell[BoxData[
  RowBox[{"b", "->", " ", 
   RowBox[{"\[ImaginaryI]k", " ", "b"}]}]],
  CellChangeTimes->{{3.94119451207531*^9, 3.941194542346142*^9}, {
   3.941195009936081*^9, 3.941195135219234*^9}, {3.941195213430114*^9, 
   3.941195230343963*^9}, {3.94119542385813*^9, 3.94119543059512*^9}, {
   3.941195553694321*^9, 3.941195559035137*^9}, {3.941196389982085*^9, 
   3.941196397765764*^9}, {3.941197676100103*^9, 3.941197748141425*^9}, {
   3.941203798219146*^9, 3.94120397234036*^9}, {3.941204003662378*^9, 
   3.9412040055574617`*^9}, {3.941219044520977*^9, 3.941219052468608*^9}, {
   3.94121914521994*^9, 3.941219159560667*^9}, {3.941219203645443*^9, 
   3.941219212670998*^9}, {3.941219416460201*^9, 3.941219451067077*^9}, {
   3.941219638449388*^9, 3.9412196597601757`*^9}, {3.941219795216325*^9, 
   3.941219796953398*^9}, {3.941281256677703*^9, 3.94128133012192*^9}, {
   3.941281372318619*^9, 3.941281396211463*^9}, {3.941281439877982*^9, 
   3.9412814896462173`*^9}},ExpressionUUID->
  "4b94c2fe-88ab-4277-9eb7-cff452337f00"],
 " compared to the main text to keep the differential equations real."
}], "Text",
 CellChangeTimes->{{3.941808146873074*^9, 
  3.941808227316687*^9}},ExpressionUUID->"186292b4-8773-467a-b5eb-\
e0f35738de7f"],

Cell["Perform asymptotic expansions", "Text",
 CellChangeTimes->{{3.9412807421611567`*^9, 3.941280748256846*^9}, 
   3.941807913042417*^9},ExpressionUUID->"f0a613c3-cae9-440e-96b7-\
aa384f7eb0f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expansion", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aAnsUV", "[", "z_", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"aUV", "[", "n", "]"}], 
      SuperscriptBox["z", "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "expansion"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bAnsUV", "[", "z_", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"bUV", "[", "n", "]"}], 
      SuperscriptBox["z", "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "expansion"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aAnsIR", "[", 
    RowBox[{"z_", ",", "z0_"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"aIR", "[", "n", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z0", "-", "z"}], ")"}], "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "expansion"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bAnsIR", "[", 
    RowBox[{"z_", ",", "z0_"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"bIR", "[", "n", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z0", "-", "z"}], ")"}], "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "expansion"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BCUV", "[", 
    RowBox[{
    "\[ImaginaryI]\[Omega]_", ",", "k_", ",", "bx_", ",", "d_", ",", "z0_", ",",
      "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"DE1", "[", 
            RowBox[{
            "\[ImaginaryI]\[Omega]", ",", "k", ",", "z", ",", "d", ",", "z0", 
             ",", "\[Lambda]"}], "]"}], ",", 
           RowBox[{"DE2", "[", 
            RowBox[{
            "\[ImaginaryI]\[Omega]", ",", "k", ",", "z", ",", "d", ",", "z0", 
             ",", "\[Lambda]"}], "]"}]}], "}"}]}], "/.", 
        RowBox[{"a", "->", "aAnsUV"}]}], "/.", 
       RowBox[{"b", "->", "bAnsUV"}]}], "//", 
      RowBox[{
       RowBox[{"#", "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "z", "]"}], "expansion"]}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"#", "==", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"aUV", "[", "n", "]"}], ",", 
             RowBox[{"bUV", "[", "n", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "expansion"}], "}"}]}], "]"}], "//", 
         "Flatten"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "->", 
           RowBox[{"Function", "[", 
            RowBox[{"z", ",", 
             RowBox[{
              RowBox[{"aAnsUV", "[", "z", "]"}], "//", "Evaluate"}]}], 
            "]"}]}], ",", 
          RowBox[{"b", "->", 
           RowBox[{"Function", "[", 
            RowBox[{"z", ",", 
             RowBox[{
              RowBox[{"bAnsUV", "[", "z", "]"}], "//", "Evaluate"}]}], 
            "]"}]}]}], "}"}], "/.", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "/.", 
       RowBox[{
        RowBox[{"aUV", "[", "0", "]"}], "->", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"bUV", "[", "0", "]"}], "->", "bx"}]}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BCIR", "[", 
    RowBox[{
    "\[ImaginaryI]\[Omega]_", ",", "k_", ",", "a0_", ",", "b0_", ",", "d_", ",",
      "z0_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"DE1", "[", 
             RowBox[{
             "\[ImaginaryI]\[Omega]", ",", "k", ",", "z", ",", "d", ",", "z0",
               ",", "\[Lambda]"}], "]"}], ",", 
            RowBox[{"DE2", "[", 
             RowBox[{
             "\[ImaginaryI]\[Omega]", ",", "k", ",", "z", ",", "d", ",", "z0",
               ",", "\[Lambda]"}], "]"}]}], "}"}], "/.", 
          RowBox[{"a", "->", 
           RowBox[{"Function", "[", 
            RowBox[{"z", ",", 
             RowBox[{"aAnsIR", "[", 
              RowBox[{"z", ",", "z0"}], "]"}]}], "]"}]}]}], "/.", 
         RowBox[{"b", "->", 
          RowBox[{"Function", "[", 
           RowBox[{"z", ",", 
            RowBox[{"bAnsIR", "[", 
             RowBox[{"z", ",", "z0"}], "]"}]}], "]"}]}]}], "/.", 
        RowBox[{"z", "->", 
         RowBox[{"z0", "-", "\[Delta]z"}]}]}], "//", 
       RowBox[{
        RowBox[{"#", "+", 
         SuperscriptBox[
          RowBox[{"O", "[", "\[Delta]z", "]"}], "expansion"]}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "==", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ",", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"aIR", "[", "n", "]"}], ",", 
              RowBox[{"bIR", "[", "n", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "expansion"}], "}"}]}], "]"}], "//", 
          "Flatten"}]}], "]"}], "&"}]}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "->", 
           RowBox[{"Function", "[", 
            RowBox[{"z", ",", 
             RowBox[{
              RowBox[{"aAnsIR", "[", 
               RowBox[{"z", ",", "z0"}], "]"}], "//", "Evaluate"}]}], "]"}]}],
           ",", 
          RowBox[{"b", "->", 
           RowBox[{"Function", "[", 
            RowBox[{"z", ",", 
             RowBox[{
              RowBox[{"bAnsIR", "[", 
               RowBox[{"z", ",", "z0"}], "]"}], "//", "Evaluate"}]}], 
            "]"}]}]}], "}"}], "/.", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "/.", 
       RowBox[{
        RowBox[{"aIR", "[", "0", "]"}], "->", "a0"}]}], "/.", 
      RowBox[{
       RowBox[{"bIR", "[", "0", "]"}], "->", "b0"}]}], "&"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.941197766534936*^9, 3.941197782876367*^9}, {
   3.941197823503355*^9, 3.941197886467741*^9}, {3.941197931899485*^9, 
   3.94119793220431*^9}, 3.941198133263688*^9, {3.941198167621113*^9, 
   3.941198339231649*^9}, {3.9411983694836197`*^9, 3.941198398892955*^9}, {
   3.941198866705759*^9, 3.941198902025858*^9}, 3.941199262754994*^9, 
   3.941199341773526*^9, {3.941199633649605*^9, 3.941199641823968*^9}, {
   3.941204010989293*^9, 3.941204017681391*^9}, {3.941204053482757*^9, 
   3.941204053761302*^9}, {3.941278642394052*^9, 3.941278642970147*^9}, 
   3.941281510275764*^9, {3.941281553815138*^9, 3.941281614387115*^9}, {
   3.94128164894343*^9, 3.9412817943587713`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"8955af7f-b07b-4f48-b1c9-91de7a73ad06"],

Cell["\<\
Find numerical solutions shooting from the boundary and the horizon\
\>", "Text",
 CellChangeTimes->{{3.941280754884863*^9, 3.9412807835151253`*^9}, 
   3.941807906343457*^9},ExpressionUUID->"eb692cea-33fc-429e-afb0-\
b9cf83c1082e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zMid", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolUV", "[", 
   RowBox[{
   "\[ImaginaryI]\[Omega]_", ",", "k_", ",", "bx_", ",", "d_", ",", "z0_", ",",
     "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DE1", "[", 
        RowBox[{
        "\[ImaginaryI]\[Omega]", ",", "k", ",", "zz", ",", "d", ",", "z0", ",",
          "\[Lambda]"}], "]"}], "==", "0"}], ",", 
      RowBox[{
       RowBox[{"DE2", "[", 
        RowBox[{
        "\[ImaginaryI]\[Omega]", ",", "k", ",", "zz", ",", "d", ",", "z0", ",",
          "\[Lambda]"}], "]"}], "==", "0"}], ",", 
      RowBox[{
       RowBox[{"a", "[", "\[Epsilon]", "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", "\[Epsilon]", "]"}], "/.", 
         RowBox[{"BCUV", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "bx", ",", "d", ",", "z0", ",",
            "\[Lambda]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "'"}], "[", "\[Epsilon]", "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "\[Epsilon]", "]"}], "/.", 
         RowBox[{"BCUV", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "bx", ",", "d", ",", "z0", ",",
            "\[Lambda]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"b", "[", "\[Epsilon]", "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", "\[Epsilon]", "]"}], "/.", 
         RowBox[{"BCUV", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "bx", ",", "d", ",", "z0", ",",
            "\[Lambda]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "'"}], "[", "\[Epsilon]", "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "\[Epsilon]", "]"}], "/.", 
         RowBox[{"BCUV", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "bx", ",", "d", ",", "z0", ",",
            "\[Lambda]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"zz", ",", "\[Epsilon]", ",", "zMid"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolIR", "[", 
   RowBox[{
   "\[ImaginaryI]\[Omega]_", ",", "k_", ",", "a0_", ",", "b0_", ",", "d_", ",",
     "z0_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DE1", "[", 
        RowBox[{
        "\[ImaginaryI]\[Omega]", ",", "k", ",", "zz", ",", "d", ",", "z0", ",",
          "\[Lambda]"}], "]"}], "==", "0"}], ",", 
      RowBox[{
       RowBox[{"DE2", "[", 
        RowBox[{
        "\[ImaginaryI]\[Omega]", ",", "k", ",", "zz", ",", "d", ",", "z0", ",",
          "\[Lambda]"}], "]"}], "==", "0"}], ",", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "/.", 
         RowBox[{"BCIR", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "b0", ",", "d", ",",
            "z0", ",", "\[Lambda]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "'"}], "[", 
        RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", 
          RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "/.", 
         RowBox[{"BCIR", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "b0", ",", "d", ",",
            "z0", ",", "\[Lambda]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "/.", 
         RowBox[{"BCIR", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "b0", ",", "d", ",",
            "z0", ",", "\[Lambda]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "'"}], "[", 
        RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "==", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", 
          RowBox[{"1", "-", "\[Epsilon]"}], "]"}], "/.", 
         RowBox[{"BCIR", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "b0", ",", "d", ",",
            "z0", ",", "\[Lambda]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"zz", ",", 
      RowBox[{"1", "-", "\[Epsilon]"}], ",", "zMid"}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.941198496132236*^9, 3.941198551398041*^9}, {
  3.94119936877707*^9, 3.941199430849495*^9}, {3.9411994863678417`*^9, 
  3.941199498544343*^9}, {3.941199650626416*^9, 3.9411996679836*^9}, {
  3.941204304083703*^9, 3.9412043073150253`*^9}, {3.941281841289079*^9, 
  3.941281910989053*^9}, {3.941281962584326*^9, 3.941281962771578*^9}, {
  3.9418082434718523`*^9, 3.941808244283765*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"124d4d6c-a4ff-401e-8be4-96263bf25202"],

Cell["Match the solutions in the middle", "Text",
 CellChangeTimes->{{3.9412807709748497`*^9, 3.941280787992165*^9}, {
  3.941808258968842*^9, 
  3.941808260466673*^9}},ExpressionUUID->"f983dfd6-31a1-4300-a51f-\
33e2ff82341e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]disp", "[", 
   RowBox[{"k_", ",", "d_", ",", "z0_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "roots", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"roots", "=", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", "0.5", "]"}], "/.", 
               RowBox[{"SolUV", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "bx", ",", "d", ",", 
                 "z0", ",", "\[Lambda]"}], "]"}]}], ")"}], "==", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", "0.5", "]"}], "/.", 
               RowBox[{"SolIR", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "b0", ",", 
                 "d", ",", "z0", ",", "\[Lambda]"}], "]"}]}], ")"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "'"}], "[", "0.5", "]"}], "/.", 
               RowBox[{"SolUV", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "bx", ",", "d", ",", 
                 "z0", ",", "\[Lambda]"}], "]"}]}], ")"}], "==", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "'"}], "[", "0.5", "]"}], "/.", 
               RowBox[{"SolIR", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "b0", ",", 
                 "d", ",", "z0", ",", "\[Lambda]"}], "]"}]}], ")"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", "[", "0.5", "]"}], "/.", 
               RowBox[{"SolUV", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "bx", ",", "d", ",", 
                 "z0", ",", "\[Lambda]"}], "]"}]}], ")"}], "==", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", "[", "0.5", "]"}], "/.", 
               RowBox[{"SolIR", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "b0", ",", 
                 "d", ",", "z0", ",", "\[Lambda]"}], "]"}]}], ")"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"b", "'"}], "[", "0.5", "]"}], "/.", 
               RowBox[{"SolUV", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "bx", ",", "d", ",", 
                 "z0", ",", "\[Lambda]"}], "]"}]}], ")"}], "==", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"b", "'"}], "[", "0.5", "]"}], "/.", 
               RowBox[{"SolIR", "[", 
                RowBox[{
                "\[ImaginaryI]\[Omega]", ",", "k", ",", "a0", ",", "b0", ",", 
                 "d", ",", "z0", ",", "\[Lambda]"}], "]"}]}], ")"}]}]}], 
           "\[IndentingNewLine]", "}"}], "//", "Evaluate"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[ImaginaryI]\[Omega]", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"bx", ",", "1"}], "}"}]}], "]"}], "//", "Quiet"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[ImaginaryI]\[Omega]", ",", "a0", ",", "b0", ",", "bx"}], 
       "}"}], "/.", "roots"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9411228263758907`*^9, 3.941122887634691*^9}, {
  3.941124459300476*^9, 3.941124462408635*^9}, {3.941124503777883*^9, 
  3.94112453724549*^9}, {3.941124765594701*^9, 3.941124765697545*^9}, {
  3.941196170883259*^9, 3.941196220239772*^9}, {3.941196257907395*^9, 
  3.941196282901474*^9}, {3.941196633743375*^9, 3.941196647867237*^9}, {
  3.941199545158499*^9, 3.941199550735525*^9}, {3.941199697223117*^9, 
  3.941199764971713*^9}, {3.941281976630178*^9, 3.941282010630926*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"8662922c-0326-4d42-86c2-cc3ec1c9cbb4"],

Cell["Try plotting the matched solution", "Text",
 CellChangeTimes->{{3.941280797864654*^9, 3.94128080038039*^9}, 
   3.9418082714883537`*^9},ExpressionUUID->"7f197336-516e-49ec-bd68-\
e2d4d81e7a05"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "0.1"}], ";", 
  RowBox[{"d", "=", "3"}], ";", 
  RowBox[{"z0", "=", "1"}], ";", 
  RowBox[{"\[Lambda]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\[ImaginaryI]\[Omega]X", ",", "a0X", ",", "b0X", ",", "bxX"}], 
   "}"}], "=", 
  RowBox[{"\[ImaginaryI]disp", "[", 
   RowBox[{"k", ",", "d", ",", "z0", ",", "\[Lambda]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", "z", "]"}], "/.", 
         RowBox[{"SolUV", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]X", ",", "k", ",", "bxX", ",", "d", ",", "z0",
            ",", "\[Lambda]"}], "]"}]}], "//", "Evaluate"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "\[Epsilon]", ",", "zMid"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", "z", "]"}], "/.", 
         RowBox[{"SolIR", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]X", ",", "k", ",", "a0X", ",", "b0X", ",", 
           "d", ",", "z0", ",", "\[Lambda]"}], "]"}]}], "//", "Evaluate"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "zMid", ",", 
         RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}], ",", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "z", "]"}], "/.", 
         RowBox[{"SolUV", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]X", ",", "k", ",", "bxX", ",", "d", ",", "z0",
            ",", "\[Lambda]"}], "]"}]}], "//", "Evaluate"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "\[Epsilon]", ",", "zMid"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "z", "]"}], "/.", 
         RowBox[{"SolIR", "[", 
          RowBox[{
          "\[ImaginaryI]\[Omega]X", ",", "k", ",", "a0X", ",", "b0X", ",", 
           "d", ",", "z0", ",", "\[Lambda]"}], "]"}]}], "//", "Evaluate"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "zMid", ",", 
         RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}], ",", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "k", ",", "\[ImaginaryI]\[Omega]X", ",", "d", ",", "z0", ",", "\[Lambda]", ",",
    "a0X", ",", "b0X", ",", "bxX"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9412821440115*^9, 3.941282178423264*^9}, {
  3.941282355616*^9, 3.941282393011332*^9}, {3.941282610202072*^9, 
  3.941282615517529*^9}, {3.941282690589157*^9, 3.941282709696855*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"74ca4722-9d2e-45e9-864b-7f9b8964b39f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00004902712192810305`", ",", "0.9999722476507854`", ",", 
   "0.990167655686645`", ",", "0.9901951359278472`"}], "}"}]], "Output",
 CellChangeTimes->{{3.941282176892736*^9, 3.941282180494358*^9}, 
   3.941282312426374*^9, {3.941282378926071*^9, 3.941282394787027*^9}, 
   3.94128253688115*^9, 3.941282617216002*^9, {3.941282677755781*^9, 
   3.941282712137004*^9}, 3.941283464612417*^9, 3.941283606185364*^9, 
   3.941296882617776*^9, {3.9418082736166763`*^9, 3.9418083096911182`*^9}, 
   3.983265304317256*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b9f680c8-e274-45b3-ac07-78671b8bcda6"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwd0Xk0FVgcwHGUaBQxxziT9SkyMpR5o+U0fglTKctLx3ImMpVCRQbVGEs6
qCk6NZ6tbBMRNR4qUfKyZM++b9fyLI+XJ2+1PXOvP+75nc853/P7/XEp5/xO
ecpISUnZ4kdmdz77q4mEZZ4cU7a2tsaFW6qDfg7eehDl8WqZeHPdyXn3Circ
cMkTEdtRovZcvGoFmyuTuMTztv+2eluehum/biBiiwuMjMvGF8Dr3iEmsY9f
8V3OjkDwUJ4II5bwS1deakUCtYIhkWAHjtNOBfLpEJI4MrOKvRSZmftBJx1G
O+U5K9hvb5tGi2OywDO4mL+MXefi/umTIBcCiw/PLmHr3N9fYyDDAMexXcJF
7By2b97ZX4rg5aQPV4wdHJUaOMF5DTzF8/MibH/7TG0z37fAPKsuS+yY9eBR
ht47GHjWIS/Edt1FY3XllwHnoFhbgK3+lFtqvZsJLqlG5nxsVseBF1NzH2HZ
SHyCh910dYqtvLcSOulJVxawDT/LbTn+oArU6x1Dv2J7GiT4aU5Uw6Kxbfw8
dtH2h5Y9O2sgxfQmk4sd1L6ylBpeC4o85/45bBtKl65NVR00N6nKEdN/1jHe
oNsAm7Kk9b5gl1n3BbsGN0L1s+njHGwhZ3Vf/PsmEA8p3JrFznaN7x1Sa4Ym
T37ODLaXWxJbwa0FKNAwwsaOzN+YNmvbCkNnedrESo+EJT1LrRDidI02jb0D
tGLMUtqgWflQ3BT2gv1aq/qJdmC/aamdxC5wTyxuEbYD/UCPDLFov+dpYUIH
yOrG2k5gLwZxzmdadYK/UcJ9FrkXlru7arITWCYrvePk/yM16YVRXeDA3GtE
bDpn46tv2g3pOhAwhs3VzZdS7OiGPVpK9aPYl941bAyJ6IECA91vib00NSvO
7OyF3zOyL49gu4Tpa22p7gVD1n/1CHvDETbHwr8PkpKDNIj3tY0GzKj0A0P8
Xegwtn5V3JXvK/uhNXm4fYj0r1Zk1XwHYJu1uTGxt+8T5zuKgxAnGEkYxL4X
w9seVjYIniq6ggFs6vWIhCn3IcjhOXkQf3arKdKWDAFVNrq1H5vyvPrwcN4w
hJVXmRFLPoijlU4imHC/mNuHXS5XeAzZIbBm8rKJw2je3zBoCAaPRmQRr7L6
Yu2cEeS1paQTryi8p8eeQ/BPbVc88bJr6FOFP/G+g/a3icUC6XK5bARg6vEb
cQm8C+95joAdv+BCfPPvPyxyXiB4QIlyWu81xqt/LUTALMijEYssqxujyhDc
yRcdJRY+iu7b0IGAr5dMJS4eMH/S0YXAWd7YlPi6nuhMZi+CeJUqE2JByaWR
I8MIEtO+GBLz0bGpCDaCcLoVhfj1D9K5NA6CkDf9WsSBAaU+FC4CK8k1jfV+
k+HcRz4CA7k0tfXeYYzxUITAopaqut4/fuzvsYRAndGoQkxlnfppzyqC4vJz
24h5PyoI1tYQbBUubiX+H0aQ0lE=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwd0Xk0FVgcwHGUaBQxxziT9SkyMpR5o+U0fglTKctLx3ImMpVCRQbVGEs6
qCk6NZ6tbBMRNR4qUfKyZM++b9fyLI+XJ2+1PXOvP+75nc853/P7/XEp5/xO
ecpISUnZ4kdmdz77q4mEZZ4cU7a2tsaFW6qDfg7eehDl8WqZeHPdyXn3Circ
cMkTEdtRovZcvGoFmyuTuMTztv+2eluehum/biBiiwuMjMvGF8Dr3iEmsY9f
8V3OjkDwUJ4II5bwS1deakUCtYIhkWAHjtNOBfLpEJI4MrOKvRSZmftBJx1G
O+U5K9hvb5tGi2OywDO4mL+MXefi/umTIBcCiw/PLmHr3N9fYyDDAMexXcJF
7By2b97ZX4rg5aQPV4wdHJUaOMF5DTzF8/MibH/7TG0z37fAPKsuS+yY9eBR
ht47GHjWIS/Edt1FY3XllwHnoFhbgK3+lFtqvZsJLqlG5nxsVseBF1NzH2HZ
SHyCh910dYqtvLcSOulJVxawDT/LbTn+oArU6x1Dv2J7GiT4aU5Uw6Kxbfw8
dtH2h5Y9O2sgxfQmk4sd1L6ylBpeC4o85/45bBtKl65NVR00N6nKEdN/1jHe
oNsAm7Kk9b5gl1n3BbsGN0L1s+njHGwhZ3Vf/PsmEA8p3JrFznaN7x1Sa4Ym
T37ODLaXWxJbwa0FKNAwwsaOzN+YNmvbCkNnedrESo+EJT1LrRDidI02jb0D
tGLMUtqgWflQ3BT2gv1aq/qJdmC/aamdxC5wTyxuEbYD/UCPDLFov+dpYUIH
yOrG2k5gLwZxzmdadYK/UcJ9FrkXlru7arITWCYrvePk/yM16YVRXeDA3GtE
bDpn46tv2g3pOhAwhs3VzZdS7OiGPVpK9aPYl941bAyJ6IECA91vib00NSvO
7OyF3zOyL49gu4Tpa22p7gVD1n/1CHvDETbHwr8PkpKDNIj3tY0GzKj0A0P8
Xegwtn5V3JXvK/uhNXm4fYj0r1Zk1XwHYJu1uTGxt+8T5zuKgxAnGEkYxL4X
w9seVjYIniq6ggFs6vWIhCn3IcjhOXkQf3arKdKWDAFVNrq1H5vyvPrwcN4w
hJVXmRFLPoijlU4imHC/mNuHXS5XeAzZIbBm8rKJw2je3zBoCAaPRmQRr7L6
Yu2cEeS1paQTryi8p8eeQ/BPbVc88bJr6FOFP/G+g/a3icUC6XK5bARg6vEb
cQm8C+95joAdv+BCfPPvPyxyXiB4QIlyWu81xqt/LUTALMijEYssqxujyhDc
yRcdJRY+iu7b0IGAr5dMJS4eMH/S0YXAWd7YlPi6nuhMZi+CeJUqE2JByaWR
I8MIEtO+GBLz0bGpCDaCcLoVhfj1D9K5NA6CkDf9WsSBAaU+FC4CK8k1jfV+
k+HcRz4CA7k0tfXeYYzxUITAopaqut4/fuzvsYRAndGoQkxlnfppzyqC4vJz
24h5PyoI1tYQbBUubiX+H0aQ0lE=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
               Rational[1, 100000], 
               Rational[1, 2]}, {0.9999814293839236, 0.9999999995092309}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.9999814293839259}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
              Rational[1, 100000], 
              Rational[1, 2]}, {0.9999814293839236, 0.9999999995092309}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.9999814293839259}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwd0Xk0FVgcwHGUaBQxxziT9SkyMpR5o+U0fglTKctLx3ImMpVCRQbVGEs6
qCk6NZ6tbBMRNR4qUfKyZM++b9fyLI+XJ2+1PXOvP+75nc853/P7/XEp5/xO
ecpISUnZ4kdmdz77q4mEZZ4cU7a2tsaFW6qDfg7eehDl8WqZeHPdyXn3Circ
cMkTEdtRovZcvGoFmyuTuMTztv+2eluehum/biBiiwuMjMvGF8Dr3iEmsY9f
8V3OjkDwUJ4II5bwS1deakUCtYIhkWAHjtNOBfLpEJI4MrOKvRSZmftBJx1G
O+U5K9hvb5tGi2OywDO4mL+MXefi/umTIBcCiw/PLmHr3N9fYyDDAMexXcJF
7By2b97ZX4rg5aQPV4wdHJUaOMF5DTzF8/MibH/7TG0z37fAPKsuS+yY9eBR
ht47GHjWIS/Edt1FY3XllwHnoFhbgK3+lFtqvZsJLqlG5nxsVseBF1NzH2HZ
SHyCh910dYqtvLcSOulJVxawDT/LbTn+oArU6x1Dv2J7GiT4aU5Uw6Kxbfw8
dtH2h5Y9O2sgxfQmk4sd1L6ylBpeC4o85/45bBtKl65NVR00N6nKEdN/1jHe
oNsAm7Kk9b5gl1n3BbsGN0L1s+njHGwhZ3Vf/PsmEA8p3JrFznaN7x1Sa4Ym
T37ODLaXWxJbwa0FKNAwwsaOzN+YNmvbCkNnedrESo+EJT1LrRDidI02jb0D
tGLMUtqgWflQ3BT2gv1aq/qJdmC/aamdxC5wTyxuEbYD/UCPDLFov+dpYUIH
yOrG2k5gLwZxzmdadYK/UcJ9FrkXlru7arITWCYrvePk/yM16YVRXeDA3GtE
bDpn46tv2g3pOhAwhs3VzZdS7OiGPVpK9aPYl941bAyJ6IECA91vib00NSvO
7OyF3zOyL49gu4Tpa22p7gVD1n/1CHvDETbHwr8PkpKDNIj3tY0GzKj0A0P8
Xegwtn5V3JXvK/uhNXm4fYj0r1Zk1XwHYJu1uTGxt+8T5zuKgxAnGEkYxL4X
w9seVjYIniq6ggFs6vWIhCn3IcjhOXkQf3arKdKWDAFVNrq1H5vyvPrwcN4w
hJVXmRFLPoijlU4imHC/mNuHXS5XeAzZIbBm8rKJw2je3zBoCAaPRmQRr7L6
Yu2cEeS1paQTryi8p8eeQ/BPbVc88bJr6FOFP/G+g/a3icUC6XK5bARg6vEb
cQm8C+95joAdv+BCfPPvPyxyXiB4QIlyWu81xqt/LUTALMijEYssqxujyhDc
yRcdJRY+iu7b0IGAr5dMJS4eMH/S0YXAWd7YlPi6nuhMZi+CeJUqE2JByaWR
I8MIEtO+GBLz0bGpCDaCcLoVhfj1D9K5NA6CkDf9WsSBAaU+FC4CK8k1jfV+
k+HcRz4CA7k0tfXeYYzxUITAopaqut4/fuzvsYRAndGoQkxlnfppzyqC4vJz
24h5PyoI1tYQbBUubiX+H0aQ0lE=
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
           Rational[1, 100000], 
           Rational[1, 2]}, {0.9999814293839236, 0.9999999995092309}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.9999814293839259}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV02tQlHUUBvBF7pc1UhKIKcwEJAphGXNI4KCmXE2CQFRcNkXkVhTGaCwr
MIFAIJTAAhPOZoLgbERgMKBcTGAFFrmsXNXwZRd2gb28CEwasm7/8+HMM79v
58PzvHc6OfTsJgaD4UcO0yg+zZDBoODO0/+Y0zoaZr77vGq/HgXMcYk5ujlz
l8cPmyiwUQtN0TEVExwjQwrC09mG6O4HrHYLMwp8rHs3pogzHZUptlYU1HhX
KNGvZCcp1i4KEg5G9KOX2d53z4ZQcEDuloPea/TPraJaClr576xOEh8sKV9b
fklBeY8oCX1YUF98x38WtAfWlyaIa6N+PeMnmIUY/wAOelBXX8JcnoUj3kPU
OPHRLyo2+H5SECX+HYnud5ppzr0mBWFU4PgYscmsj7hRLQVrl+wodHVQuq3g
UxkwSgufPCI2qBrr7i2TwbsiXQw6KjGvM2xeBm2dvBUJ8Zsqm5XqfXNg5+Jw
EV0Q2pO1u3AOyrQdxujTCcGBPNkc1Dj3FY8Su+u5nWF5zkNuptQO3cNzndqe
Pw+Ql9I4QvyX0PSy5Nk8lPwkBnR8l664w00OulX25DAxN1siScyTw07F+jl0
Th8jNmtGDo7ykxtDxGErAeEjrgrgxGZWojMeJvOkOQr4WqTbjU4u+lPPdVIB
vtHmww+Jjw0FT1COC2BmFvctuqqrVxbBWwAqgM1E3+QfP2I0tADcPSmNg8RM
+wH6osMitDZFHEUnOvKlodxFeGJZuCwmLtrKc48VL0JkZVYlenOTb5vXjiUQ
XvjFCx32sf214PNL8Eebh2KAuNjz+Gj3/SW4alJSinbWJPu8tlFCqpblhc7N
u26cEq+EbKW1sh/7MNZgeuueEvycb5eiuw2nz9luUYHgkP8h9Cctp7Y9/1IF
DknnX/YRv2HTpS1oVYFBXOhNdF30vv0cUzVEtqpPoAWRpR0vOGqwc/zNDH1l
xP/Hf1vUkL5i0fGA2NfV5rarsQaexTalokO8e6w+YGvAoITrjHZgFUjYDRrg
ZqbLRMTPa+qp9dcaGE5dFaDfFv/udCKchrSswWNokwnRwEoNDfykjLfQffYZ
hffraMh77LEVnR+/97OrQhp2lC9Yos20taPujWQ3r0It0BY786e+aSd/feWi
j7ZMCZJrJDRsH1ha7iUeuatf1zlOg6dltQb9s2F7fNEUDS43TqnQWyo/VH80
Q0Ncw6gCbXWPuZa0SHrM6ZhBj5mKmr1UNDSYf/8UXRZ26YIFTYNYf89j9DaF
Zl24RnY1XT+OnnCrbee+oOF6S8IjND8t+lLQOtkp5TSKjuix9rXT0vB+yPwQ
2nrziJ6SZKDxjUH0/wT/i9E=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV02tQlHUUBvBF7pc1UhKIKcwEJAphGXNI4KCmXE2CQFRcNkXkVhTGaCwr
MIFAIJTAAhPOZoLgbERgMKBcTGAFFrmsXNXwZRd2gb28CEwasm7/8+HMM79v
58PzvHc6OfTsJgaD4UcO0yg+zZDBoODO0/+Y0zoaZr77vGq/HgXMcYk5ujlz
l8cPmyiwUQtN0TEVExwjQwrC09mG6O4HrHYLMwp8rHs3pogzHZUptlYU1HhX
KNGvZCcp1i4KEg5G9KOX2d53z4ZQcEDuloPea/TPraJaClr576xOEh8sKV9b
fklBeY8oCX1YUF98x38WtAfWlyaIa6N+PeMnmIUY/wAOelBXX8JcnoUj3kPU
OPHRLyo2+H5SECX+HYnud5ppzr0mBWFU4PgYscmsj7hRLQVrl+wodHVQuq3g
UxkwSgufPCI2qBrr7i2TwbsiXQw6KjGvM2xeBm2dvBUJ8Zsqm5XqfXNg5+Jw
EV0Q2pO1u3AOyrQdxujTCcGBPNkc1Dj3FY8Su+u5nWF5zkNuptQO3cNzndqe
Pw+Ql9I4QvyX0PSy5Nk8lPwkBnR8l664w00OulX25DAxN1siScyTw07F+jl0
Th8jNmtGDo7ykxtDxGErAeEjrgrgxGZWojMeJvOkOQr4WqTbjU4u+lPPdVIB
vtHmww+Jjw0FT1COC2BmFvctuqqrVxbBWwAqgM1E3+QfP2I0tADcPSmNg8RM
+wH6osMitDZFHEUnOvKlodxFeGJZuCwmLtrKc48VL0JkZVYlenOTb5vXjiUQ
XvjFCx32sf214PNL8Eebh2KAuNjz+Gj3/SW4alJSinbWJPu8tlFCqpblhc7N
u26cEq+EbKW1sh/7MNZgeuueEvycb5eiuw2nz9luUYHgkP8h9Cctp7Y9/1IF
DknnX/YRv2HTpS1oVYFBXOhNdF30vv0cUzVEtqpPoAWRpR0vOGqwc/zNDH1l
xP/Hf1vUkL5i0fGA2NfV5rarsQaexTalokO8e6w+YGvAoITrjHZgFUjYDRrg
ZqbLRMTPa+qp9dcaGE5dFaDfFv/udCKchrSswWNokwnRwEoNDfykjLfQffYZ
hffraMh77LEVnR+/97OrQhp2lC9Yos20taPujWQ3r0It0BY786e+aSd/feWi
j7ZMCZJrJDRsH1ha7iUeuatf1zlOg6dltQb9s2F7fNEUDS43TqnQWyo/VH80
Q0Ncw6gCbXWPuZa0SHrM6ZhBj5mKmr1UNDSYf/8UXRZ26YIFTYNYf89j9DaF
Zl24RnY1XT+OnnCrbee+oOF6S8IjND8t+lLQOtkp5TSKjuix9rXT0vB+yPwQ
2nrziJ6SZKDxjUH0/wT/i9E=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
               Rational[1, 2], 
               Rational[99999, 100000]}, {0.9999722477734647, 
              0.9999814293832039}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.5000000000000011, 0.9999722477734669}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
              Rational[1, 2], 
              Rational[99999, 100000]}, {0.9999722477734647, 
             0.9999814293832039}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.5000000000000011, 0.9999722477734669}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwV02tQlHUUBvBF7pc1UhKIKcwEJAphGXNI4KCmXE2CQFRcNkXkVhTGaCwr
MIFAIJTAAhPOZoLgbERgMKBcTGAFFrmsXNXwZRd2gb28CEwasm7/8+HMM79v
58PzvHc6OfTsJgaD4UcO0yg+zZDBoODO0/+Y0zoaZr77vGq/HgXMcYk5ujlz
l8cPmyiwUQtN0TEVExwjQwrC09mG6O4HrHYLMwp8rHs3pogzHZUptlYU1HhX
KNGvZCcp1i4KEg5G9KOX2d53z4ZQcEDuloPea/TPraJaClr576xOEh8sKV9b
fklBeY8oCX1YUF98x38WtAfWlyaIa6N+PeMnmIUY/wAOelBXX8JcnoUj3kPU
OPHRLyo2+H5SECX+HYnud5ppzr0mBWFU4PgYscmsj7hRLQVrl+wodHVQuq3g
UxkwSgufPCI2qBrr7i2TwbsiXQw6KjGvM2xeBm2dvBUJ8Zsqm5XqfXNg5+Jw
EV0Q2pO1u3AOyrQdxujTCcGBPNkc1Dj3FY8Su+u5nWF5zkNuptQO3cNzndqe
Pw+Ql9I4QvyX0PSy5Nk8lPwkBnR8l664w00OulX25DAxN1siScyTw07F+jl0
Th8jNmtGDo7ykxtDxGErAeEjrgrgxGZWojMeJvOkOQr4WqTbjU4u+lPPdVIB
vtHmww+Jjw0FT1COC2BmFvctuqqrVxbBWwAqgM1E3+QfP2I0tADcPSmNg8RM
+wH6osMitDZFHEUnOvKlodxFeGJZuCwmLtrKc48VL0JkZVYlenOTb5vXjiUQ
XvjFCx32sf214PNL8Eebh2KAuNjz+Gj3/SW4alJSinbWJPu8tlFCqpblhc7N
u26cEq+EbKW1sh/7MNZgeuueEvycb5eiuw2nz9luUYHgkP8h9Cctp7Y9/1IF
DknnX/YRv2HTpS1oVYFBXOhNdF30vv0cUzVEtqpPoAWRpR0vOGqwc/zNDH1l
xP/Hf1vUkL5i0fGA2NfV5rarsQaexTalokO8e6w+YGvAoITrjHZgFUjYDRrg
ZqbLRMTPa+qp9dcaGE5dFaDfFv/udCKchrSswWNokwnRwEoNDfykjLfQffYZ
hffraMh77LEVnR+/97OrQhp2lC9Yos20taPujWQ3r0It0BY786e+aSd/feWi
j7ZMCZJrJDRsH1ha7iUeuatf1zlOg6dltQb9s2F7fNEUDS43TqnQWyo/VH80
Q0Ncw6gCbXWPuZa0SHrM6ZhBj5mKmr1UNDSYf/8UXRZ26YIFTYNYf89j9DaF
Zl24RnY1XT+OnnCrbee+oOF6S8IjND8t+lLQOtkp5TSKjuix9rXT0vB+yPwQ
2nrziJ6SZKDxjUH0/wT/i9E=
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
           Rational[1, 2], 
           Rational[99999, 100000]}, {0.9999722477734647, 
          0.9999814293832039}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.5000000000000011, 0.9999722477734669}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9999814293839259},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941282176892736*^9, 3.941282180494358*^9}, 
   3.941282312426374*^9, {3.941282378926071*^9, 3.941282394787027*^9}, 
   3.94128253688115*^9, 3.941282617216002*^9, {3.941282677755781*^9, 
   3.941282712137004*^9}, 3.941283464612417*^9, 3.941283606185364*^9, 
   3.941296882617776*^9, {3.9418082736166763`*^9, 3.9418083096911182`*^9}, 
   3.983265304360817*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"92d33054-37c5-4bdb-a543-ede4573d5acd"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwd0Xkw3GcYwHFBmJIy2pEUJVZclQQRQdrGE+sYWXEsUlRoqxFHY1mWpKYl
GjZxhrivEPcRZ2XjWFccFRHXWovgV0F1E0XijDj6vv5455nPzHfmmWdekpuv
rbuggICAJXp4jlby32ntzRlO6tx4UlG1DLelJ31tvFTgC3WfGuxPei6vuLbr
wt5FWgW2FSlC+7qPCZi/9SvEXrF8NOhlbA/DpFvJ2EbXqnJ/0bwG94/GBWJ7
+7LuLZ5gQLn82DnsvbWGnccK4RCcNcd6jMyYpdoy1pLgv+bnheXI2+H5pc2K
OfB5Eb20DPnpHzrMrZgCCJaOqStF7nF07epaL4WMvOqKEmTFaINudcEqGBHc
byxGLubTyn64UAvmd7isIuTgiGzG/GId7PdbNhYi063zj+vRnoJ4tf1QAbJd
QVxCrkojfK3D5OUjO6lR57iVbCgkr67kIcvlLTeYnmyF9uuuUthznPPlC0tt
cOXfSNIj5D6fBb7UmWeQuvu9SS6yxkvRI5fiOkC1i+aQg+yunuIrP98JOvGV
9IfItbLxxjzlbtCyep+djRw4vLOdHfoXBJ2SaspCppC4SpSOHpigzPAzkZPO
KWoKKfXCWLqwGDbbdDzYKfgFhMZKnclA3ljc1U9u6oN2hpZXOnKRU/LY1LF+
WHXTS0xD9nRJ44u7DABHRaA/FTm8UvjhW8tBKLD+VBJbMmGjnrc9CG9y48kp
yCdAIUYvawhEe84zk5HfW+8PylkMg5pIHzsJudo1lTWwMQxx79o/JCJvGrjb
b6RwwGfe0Az7Q+Diz/kmIyDWp8l8gPeFlJ7s+GcEmuWucBPw/4fLJ9VEcCHz
p281sHWWKDRVnVGQ2pUJiEdeVqoUkOCMgrV6cu99ZI/GXuHfwnggxvM7iu0p
L99+VXkMyLXpfnHIjiGqCkc6x8AjXH8wFlmIzF80oo+DoHCtMrb+0EzAm88m
4LbXLDMGWbUj8YbMswmgWH43HY37P3cOH6O9Apa23TfYXrRMh7sSk9A6QC+M
Qo6KWZUNYU9CA9/8MLZuUFjKgusUeJuu0iORX7p01x7fmwKSXfTsPWRSSefF
6bJpuLNLscDea95iSl4mYMbfpvUucotojTlhRYDs1iwbO4TqJVZFJUCt8GYj
9u7ceKyVAwG1QTlPsHfEm5Ji3Qhw3Fwpx/7o9Hue+K8EGPlkpmFvrR9qES0i
wFpBwh+7HhpDeSUEQEaRL/atSH+j4nICui6Az0H/5WynWQ0BUR/9PLE3jTtf
RLAJ6KWOumJvJDDHhTgEOHuUWGCzXhlmcrgEtDkbX8IOUtm8mj9GQNbNaTPs
9XqPv8nTBFSqSJOx1wjzhTA+AaLO4QbYdV8dKqUuErAQpaiHzQho8CYtE3D6
NfvsQS+isdS2RsCsyIbmQW/zuip+E90z8uDUQZ+RQf9xmwCZ51oa2Lpztme1
dwkwnO9Tw149Lb6+v09Ai7q3Cvb/UdKZaQ==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwd0Xkw3GcYwHFBmJIy2pEUJVZclQQRQdrGE+sYWXEsUlRoqxFHY1mWpKYl
GjZxhrivEPcRZ2XjWFccFRHXWovgV0F1E0XijDj6vv5455nPzHfmmWdekpuv
rbuggICAJXp4jlby32ntzRlO6tx4UlG1DLelJ31tvFTgC3WfGuxPei6vuLbr
wt5FWgW2FSlC+7qPCZi/9SvEXrF8NOhlbA/DpFvJ2EbXqnJ/0bwG94/GBWJ7
+7LuLZ5gQLn82DnsvbWGnccK4RCcNcd6jMyYpdoy1pLgv+bnheXI2+H5pc2K
OfB5Eb20DPnpHzrMrZgCCJaOqStF7nF07epaL4WMvOqKEmTFaINudcEqGBHc
byxGLubTyn64UAvmd7isIuTgiGzG/GId7PdbNhYi063zj+vRnoJ4tf1QAbJd
QVxCrkojfK3D5OUjO6lR57iVbCgkr67kIcvlLTeYnmyF9uuuUthznPPlC0tt
cOXfSNIj5D6fBb7UmWeQuvu9SS6yxkvRI5fiOkC1i+aQg+yunuIrP98JOvGV
9IfItbLxxjzlbtCyep+djRw4vLOdHfoXBJ2SaspCppC4SpSOHpigzPAzkZPO
KWoKKfXCWLqwGDbbdDzYKfgFhMZKnclA3ljc1U9u6oN2hpZXOnKRU/LY1LF+
WHXTS0xD9nRJ44u7DABHRaA/FTm8UvjhW8tBKLD+VBJbMmGjnrc9CG9y48kp
yCdAIUYvawhEe84zk5HfW+8PylkMg5pIHzsJudo1lTWwMQxx79o/JCJvGrjb
b6RwwGfe0Az7Q+Diz/kmIyDWp8l8gPeFlJ7s+GcEmuWucBPw/4fLJ9VEcCHz
p281sHWWKDRVnVGQ2pUJiEdeVqoUkOCMgrV6cu99ZI/GXuHfwnggxvM7iu0p
L99+VXkMyLXpfnHIjiGqCkc6x8AjXH8wFlmIzF80oo+DoHCtMrb+0EzAm88m
4LbXLDMGWbUj8YbMswmgWH43HY37P3cOH6O9Apa23TfYXrRMh7sSk9A6QC+M
Qo6KWZUNYU9CA9/8MLZuUFjKgusUeJuu0iORX7p01x7fmwKSXfTsPWRSSefF
6bJpuLNLscDea95iSl4mYMbfpvUucotojTlhRYDs1iwbO4TqJVZFJUCt8GYj
9u7ceKyVAwG1QTlPsHfEm5Ji3Qhw3Fwpx/7o9Hue+K8EGPlkpmFvrR9qES0i
wFpBwh+7HhpDeSUEQEaRL/atSH+j4nICui6Az0H/5WynWQ0BUR/9PLE3jTtf
RLAJ6KWOumJvJDDHhTgEOHuUWGCzXhlmcrgEtDkbX8IOUtm8mj9GQNbNaTPs
9XqPv8nTBFSqSJOx1wjzhTA+AaLO4QbYdV8dKqUuErAQpaiHzQho8CYtE3D6
NfvsQS+isdS2RsCsyIbmQW/zuip+E90z8uDUQZ+RQf9xmwCZ51oa2Lpztme1
dwkwnO9Tw149Lb6+v09Ai7q3Cvb/UdKZaQ==
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
               Rational[1, 100000], 
               Rational[1, 2]}, {0.9901767473941374, 0.9901951354418901}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.9901767473941396}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
              Rational[1, 100000], 
              Rational[1, 2]}, {0.9901767473941374, 0.9901951354418901}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.9901767473941396}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwd0Xkw3GcYwHFBmJIy2pEUJVZclQQRQdrGE+sYWXEsUlRoqxFHY1mWpKYl
GjZxhrivEPcRZ2XjWFccFRHXWovgV0F1E0XijDj6vv5455nPzHfmmWdekpuv
rbuggICAJXp4jlby32ntzRlO6tx4UlG1DLelJ31tvFTgC3WfGuxPei6vuLbr
wt5FWgW2FSlC+7qPCZi/9SvEXrF8NOhlbA/DpFvJ2EbXqnJ/0bwG94/GBWJ7
+7LuLZ5gQLn82DnsvbWGnccK4RCcNcd6jMyYpdoy1pLgv+bnheXI2+H5pc2K
OfB5Eb20DPnpHzrMrZgCCJaOqStF7nF07epaL4WMvOqKEmTFaINudcEqGBHc
byxGLubTyn64UAvmd7isIuTgiGzG/GId7PdbNhYi063zj+vRnoJ4tf1QAbJd
QVxCrkojfK3D5OUjO6lR57iVbCgkr67kIcvlLTeYnmyF9uuuUthznPPlC0tt
cOXfSNIj5D6fBb7UmWeQuvu9SS6yxkvRI5fiOkC1i+aQg+yunuIrP98JOvGV
9IfItbLxxjzlbtCyep+djRw4vLOdHfoXBJ2SaspCppC4SpSOHpigzPAzkZPO
KWoKKfXCWLqwGDbbdDzYKfgFhMZKnclA3ljc1U9u6oN2hpZXOnKRU/LY1LF+
WHXTS0xD9nRJ44u7DABHRaA/FTm8UvjhW8tBKLD+VBJbMmGjnrc9CG9y48kp
yCdAIUYvawhEe84zk5HfW+8PylkMg5pIHzsJudo1lTWwMQxx79o/JCJvGrjb
b6RwwGfe0Az7Q+Diz/kmIyDWp8l8gPeFlJ7s+GcEmuWucBPw/4fLJ9VEcCHz
p281sHWWKDRVnVGQ2pUJiEdeVqoUkOCMgrV6cu99ZI/GXuHfwnggxvM7iu0p
L99+VXkMyLXpfnHIjiGqCkc6x8AjXH8wFlmIzF80oo+DoHCtMrb+0EzAm88m
4LbXLDMGWbUj8YbMswmgWH43HY37P3cOH6O9Apa23TfYXrRMh7sSk9A6QC+M
Qo6KWZUNYU9CA9/8MLZuUFjKgusUeJuu0iORX7p01x7fmwKSXfTsPWRSSefF
6bJpuLNLscDea95iSl4mYMbfpvUucotojTlhRYDs1iwbO4TqJVZFJUCt8GYj
9u7ceKyVAwG1QTlPsHfEm5Ji3Qhw3Fwpx/7o9Hue+K8EGPlkpmFvrR9qES0i
wFpBwh+7HhpDeSUEQEaRL/atSH+j4nICui6Az0H/5WynWQ0BUR/9PLE3jTtf
RLAJ6KWOumJvJDDHhTgEOHuUWGCzXhlmcrgEtDkbX8IOUtm8mj9GQNbNaTPs
9XqPv8nTBFSqSJOx1wjzhTA+AaLO4QbYdV8dKqUuErAQpaiHzQho8CYtE3D6
NfvsQS+isdS2RsCsyIbmQW/zuip+E90z8uDUQZ+RQf9xmwCZ51oa2Lpztme1
dwkwnO9Tw149Lb6+v09Ai7q3Cvb/UdKZaQ==
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
           Rational[1, 100000], 
           Rational[1, 2]}, {0.9901767473941374, 0.9901951354418901}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.9901767473941396}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV03sw3HcQAPAjnhki4erRUCTBpVOXI+LRPFYwQWiaOo88rqKUVDRzHTS5
kPNonEckp5VEJENPG0JGjGqdlnhkuJDk2oQLep1J+J3D4dz9RLVUK/rdP3Z2
Pn/szO7srmsiPyrZkMFghJLAbJKaZcxgUNBidcatqJmGscyPqg4aUODCD9uO
luaxdl8ypOAfnbsr+tPK0QQTYwqo8ElHdN+Ad6fFRgoSsxKY6Dx3bboDkwJm
V/wG9L/qk5Q3iwJ1T7qqkHghfv+D5KMUJPFXqtF+Jq/uiespkA1wLdHB124u
LaxQ4ME6UiwiPiRpKusIU8HtjAFTdD2vJilUogLHyvScAuJf15uuWS6oIKPY
j4H+MLryv4rQCRjxybtwifiJx5i0qHoCMly5y18Rm6kOyFt0E0C/1ZmLro24
6CAJUYNgjxkDbVQ13PfohhoyV2ov5xPz0oq7uVNquMULckBvmbdfrN07CRYq
x5o84tIoWf6uK5MgGn3OQSeeiTwsVE/CHSfTjlxiLwNOknfAFLTxQkLRMiFb
6VIyBZvF469yiFsbzQsV41Ng8zLmLDq1Z72sizMNZSdpY3R2gUKRVjwNYZrv
bwqJRY8ZKflj0yA2s/ZEcxfDYwbZGuhpZMsvEuf+xhdOiDRw/2VbIpov/sGA
/bsGXgxJDdFxzyJHKfcZ6Bat1WUTV/U8UscKZ8B3XB+Evltx/AOTZzOQIprV
ZBFbOj+lBW6zIA2WFaLT3CsmorJngfO1hoUW2wi9UuSz0FT+s+IC8aYfA9v3
bZuDAEnHOTTX17k6MmMO/AJ3bkOXBRwf6uudg6i/4gYFxDv1/ANv7LVwvWtE
gC4q/s40PVULKihkoYOHm83vPdRCa9yq4jzem/Efpx2s5yFPHluAfr/tY9vX
n8xDuzzIH21l37NW+ss8xOro6XPEDaf2Hkww10FwdlgVWnLsetdygg74mf2R
6KuDYZf/btNB9Nqf618SB7Ltf2Kb6qG8NLIdfXS/jPluvB76jUbOot28SxXx
zXrQ3hGx0K/rmqjVN3oocro7lUn8tvy+x4kYGlxCfL5Fm432P12sI3u4fZWH
fuyce6W3gYY98tAT6JJUvyPljeTvwg2PoTeu1Q95tdBQwBFw0RY7SpRfdNLg
X3X6MHpzesS0XkFDzZNof/Tggw0N3SM0JPfb+KK/Me5MFSvJHFYvdqOtb72n
8xwjdaKoXWjmQ8ulz2dpUK5Hu6OHzful++ZpcOLZ7kDf4Oact6BJ/0ZKV7St
Rr/auESDjx/PCT3Kqe/MXqbBs/edreiKrFM5Eas0dFSq7NGxMrvArWs0PG+t
tUXbbRo00K6TO7b7jIn+H87aVEo=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV03sw3HcQAPAjnhki4erRUCTBpVOXI+LRPFYwQWiaOo88rqKUVDRzHTS5
kPNonEckp5VEJENPG0JGjGqdlnhkuJDk2oQLep1J+J3D4dz9RLVUK/rdP3Z2
Pn/szO7srmsiPyrZkMFghJLAbJKaZcxgUNBidcatqJmGscyPqg4aUODCD9uO
luaxdl8ypOAfnbsr+tPK0QQTYwqo8ElHdN+Ad6fFRgoSsxKY6Dx3bboDkwJm
V/wG9L/qk5Q3iwJ1T7qqkHghfv+D5KMUJPFXqtF+Jq/uiespkA1wLdHB124u
LaxQ4ME6UiwiPiRpKusIU8HtjAFTdD2vJilUogLHyvScAuJf15uuWS6oIKPY
j4H+MLryv4rQCRjxybtwifiJx5i0qHoCMly5y18Rm6kOyFt0E0C/1ZmLro24
6CAJUYNgjxkDbVQ13PfohhoyV2ov5xPz0oq7uVNquMULckBvmbdfrN07CRYq
x5o84tIoWf6uK5MgGn3OQSeeiTwsVE/CHSfTjlxiLwNOknfAFLTxQkLRMiFb
6VIyBZvF469yiFsbzQsV41Ng8zLmLDq1Z72sizMNZSdpY3R2gUKRVjwNYZrv
bwqJRY8ZKflj0yA2s/ZEcxfDYwbZGuhpZMsvEuf+xhdOiDRw/2VbIpov/sGA
/bsGXgxJDdFxzyJHKfcZ6Bat1WUTV/U8UscKZ8B3XB+Evltx/AOTZzOQIprV
ZBFbOj+lBW6zIA2WFaLT3CsmorJngfO1hoUW2wi9UuSz0FT+s+IC8aYfA9v3
bZuDAEnHOTTX17k6MmMO/AJ3bkOXBRwf6uudg6i/4gYFxDv1/ANv7LVwvWtE
gC4q/s40PVULKihkoYOHm83vPdRCa9yq4jzem/Efpx2s5yFPHluAfr/tY9vX
n8xDuzzIH21l37NW+ss8xOro6XPEDaf2Hkww10FwdlgVWnLsetdygg74mf2R
6KuDYZf/btNB9Nqf618SB7Ltf2Kb6qG8NLIdfXS/jPluvB76jUbOot28SxXx
zXrQ3hGx0K/rmqjVN3oocro7lUn8tvy+x4kYGlxCfL5Fm432P12sI3u4fZWH
fuyce6W3gYY98tAT6JJUvyPljeTvwg2PoTeu1Q95tdBQwBFw0RY7SpRfdNLg
X3X6MHpzesS0XkFDzZNof/Tggw0N3SM0JPfb+KK/Me5MFSvJHFYvdqOtb72n
8xwjdaKoXWjmQ8ulz2dpUK5Hu6OHzful++ZpcOLZ7kDf4Oact6BJ/0ZKV7St
Rr/auESDjx/PCT3Kqe/MXqbBs/edreiKrFM5Eas0dFSq7NGxMrvArWs0PG+t
tUXbbRo00K6TO7b7jIn+H87aVEo=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
               Rational[1, 2], 
               Rational[99999, 100000]}, {0.9901676558081215, 
              0.9901767473934254}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.5000000000000011, 0.9901676558081237}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
              Rational[1, 2], 
              Rational[99999, 100000]}, {0.9901676558081215, 
             0.9901767473934254}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.5000000000000011, 0.9901676558081237}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwV03sw3HcQAPAjnhki4erRUCTBpVOXI+LRPFYwQWiaOo88rqKUVDRzHTS5
kPNonEckp5VEJENPG0JGjGqdlnhkuJDk2oQLep1J+J3D4dz9RLVUK/rdP3Z2
Pn/szO7srmsiPyrZkMFghJLAbJKaZcxgUNBidcatqJmGscyPqg4aUODCD9uO
luaxdl8ypOAfnbsr+tPK0QQTYwqo8ElHdN+Ad6fFRgoSsxKY6Dx3bboDkwJm
V/wG9L/qk5Q3iwJ1T7qqkHghfv+D5KMUJPFXqtF+Jq/uiespkA1wLdHB124u
LaxQ4ME6UiwiPiRpKusIU8HtjAFTdD2vJilUogLHyvScAuJf15uuWS6oIKPY
j4H+MLryv4rQCRjxybtwifiJx5i0qHoCMly5y18Rm6kOyFt0E0C/1ZmLro24
6CAJUYNgjxkDbVQ13PfohhoyV2ov5xPz0oq7uVNquMULckBvmbdfrN07CRYq
x5o84tIoWf6uK5MgGn3OQSeeiTwsVE/CHSfTjlxiLwNOknfAFLTxQkLRMiFb
6VIyBZvF469yiFsbzQsV41Ng8zLmLDq1Z72sizMNZSdpY3R2gUKRVjwNYZrv
bwqJRY8ZKflj0yA2s/ZEcxfDYwbZGuhpZMsvEuf+xhdOiDRw/2VbIpov/sGA
/bsGXgxJDdFxzyJHKfcZ6Bat1WUTV/U8UscKZ8B3XB+Evltx/AOTZzOQIprV
ZBFbOj+lBW6zIA2WFaLT3CsmorJngfO1hoUW2wi9UuSz0FT+s+IC8aYfA9v3
bZuDAEnHOTTX17k6MmMO/AJ3bkOXBRwf6uudg6i/4gYFxDv1/ANv7LVwvWtE
gC4q/s40PVULKihkoYOHm83vPdRCa9yq4jzem/Efpx2s5yFPHluAfr/tY9vX
n8xDuzzIH21l37NW+ss8xOro6XPEDaf2Hkww10FwdlgVWnLsetdygg74mf2R
6KuDYZf/btNB9Nqf618SB7Ltf2Kb6qG8NLIdfXS/jPluvB76jUbOot28SxXx
zXrQ3hGx0K/rmqjVN3oocro7lUn8tvy+x4kYGlxCfL5Fm432P12sI3u4fZWH
fuyce6W3gYY98tAT6JJUvyPljeTvwg2PoTeu1Q95tdBQwBFw0RY7SpRfdNLg
X3X6MHpzesS0XkFDzZNof/Tggw0N3SM0JPfb+KK/Me5MFSvJHFYvdqOtb72n
8xwjdaKoXWjmQ8ulz2dpUK5Hu6OHzful++ZpcOLZ7kDf4Oact6BJ/0ZKV7St
Rr/auESDjx/PCT3Kqe/MXqbBs/edreiKrFM5Eas0dFSq7NGxMrvArWs0PG+t
tUXbbRo00K6TO7b7jIn+H87aVEo=
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
           Rational[1, 2], 
           Rational[99999, 100000]}, {0.9901676558081215, 
          0.9901767473934254}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.5000000000000011, 0.9901676558081237}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9901767473941396},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941282176892736*^9, 3.941282180494358*^9}, 
   3.941282312426374*^9, {3.941282378926071*^9, 3.941282394787027*^9}, 
   3.94128253688115*^9, 3.941282617216002*^9, {3.941282677755781*^9, 
   3.941282712137004*^9}, 3.941283464612417*^9, 3.941283606185364*^9, 
   3.941296882617776*^9, {3.9418082736166763`*^9, 3.9418083096911182`*^9}, 
   3.9832653044086313`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"4611b254-0e10-410d-8fbd-86d7e2f0cb97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "3"}], ";", 
  RowBox[{"z0", "=", "1"}], ";", 
  RowBox[{"\[Lambda]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dispsQ1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"\[ImaginaryI]disp", "[", 
         RowBox[{"k", ",", "d", ",", "z0", ",", "\[Lambda]"}], "]"}], "\[LeftDoubleBracket]",
         "1", "\[RightDoubleBracket]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "0.5", ",", "0.04"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fit", "[", "k_", "]"}], "=", 
  RowBox[{"Fit", "[", 
   RowBox[{"dispsQ1", ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["k", "4"], ",", 
      SuperscriptBox["k", "6"], ",", 
      SuperscriptBox["k", "8"]}], "}"}], ",", "k"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ListPlot", "[", "dispsQ1", "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fit", "[", "k", "]"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"z0", "/", "\[Lambda]"}], 
          RowBox[{"d", "-", "1"}]], 
         SuperscriptBox["k", "4"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "0.5"}], "}"}]}], "]"}]}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"d", ",", "z0", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.941280830422777*^9, 3.941280856799693*^9}, 
   3.941280937720481*^9, {3.9412809824238367`*^9, 3.941281033873171*^9}, {
   3.9412810888468857`*^9, 3.941281196324016*^9}, {3.941283359128004*^9, 
   3.941283368620248*^9}, {3.941283402434823*^9, 3.94128340522877*^9}, {
   3.941296854635663*^9, 3.941296857030188*^9}, 3.9412970809142847`*^9, 
   3.941297141212055*^9, {3.941808038512957*^9, 3.941808045287405*^9}, {
   3.941808385991478*^9, 3.9418084383227987`*^9}, 3.941808491556801*^9, 
   3.9418085247633133`*^9, 3.941808601106162*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"46960ad4-96b6-4d75-b56e-c569ee71d48f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.49189363960344196`", " ", 
   SuperscriptBox["k", "4"]}], "-", 
  RowBox[{"0.803454362002485`", " ", 
   SuperscriptBox["k", "6"]}], "+", 
  RowBox[{"0.8814761095641629`", " ", 
   SuperscriptBox["k", "8"]}]}]], "Output",
 CellChangeTimes->{{3.941281124025241*^9, 3.94128120140591*^9}, 
   3.941283417211997*^9, {3.941283549477347*^9, 3.941283568430559*^9}, 
   3.941283600145968*^9, 3.941296865319765*^9, 3.941297088946909*^9, 
   3.941297144829444*^9, 3.941807974621771*^9, {3.941808041649826*^9, 
   3.941808048246339*^9}, 3.941808459883236*^9, 3.941808510635344*^9, 
   3.9418085446373577`*^9, 3.941808621204739*^9, 3.983265310926064*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"722e44d1-77ad-441a-be47-2fd71d8dff07"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], 
         PointBox[{{0., 0.}, {0.04, 1.2762074026559276`*^-6}, {0.08, 
          0.000020222257402542346`}, {0.12, 0.00010080365878083668`}, {0.16, 
          0.00031193902184155136`}, {0.2, 0.0007419499040051029}, {0.24, 
          0.0014922765959338705`}, {0.28, 0.002671499147706471}, {0.32, 
          0.004390239077140972}, {0.36, 0.006757383869774597}, {0.4, 
          0.009877558205757694}, {0.44, 0.01384983463047918}, {0.48, 
          0.018767327266110016`}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              
              Point[{{0., 0.}, {0.04, 1.2762074026559276`*^-6}, {0.08, 
               0.000020222257402542346`}, {0.12, 0.00010080365878083668`}, {
               0.16, 0.00031193902184155136`}, {0.2, 0.0007419499040051029}, {
               0.24, 0.0014922765959338705`}, {0.28, 0.002671499147706471}, {
               0.32, 0.004390239077140972}, {0.36, 0.006757383869774597}, {
               0.4, 0.009877558205757694}, {0.44, 0.01384983463047918}, {0.48,
                0.018767327266110016`}}]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.48}, {0, 0.018767327266110016`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.48}, {0, 0.018767327266110016`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          
          Point[{{0., 0.}, {0.04, 1.2762074026559276`*^-6}, {0.08, 
           0.000020222257402542346`}, {0.12, 0.00010080365878083668`}, {0.16, 
           0.00031193902184155136`}, {0.2, 0.0007419499040051029}, {0.24, 
           0.0014922765959338705`}, {0.28, 0.002671499147706471}, {0.32, 
           0.004390239077140972}, {0.36, 0.006757383869774597}, {0.4, 
           0.009877558205757694}, {0.44, 0.01384983463047918}, {0.48, 
           0.018767327266110016`}}]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.48}, {0, 0.018767327266110016`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVlmc4Fn4fxdFSyspeJSM7sgr372tmlU0kd2TlJnuTkZmRvcneiey9pWxR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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVV3c4Ff4bRcPMCplJIUnIusj9vFaZJatIZCuSmR3ZCtl7z4zszbUvKjMz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           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwVlmc4Fn4fxdFSyspeJSM7sgr372tmlU0kd2TlJnuTkZmRvcneiey9pWxR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               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwVV3c4Ff4bRcPMCplJIUnIusj9vFaZJatIZCuSmR3ZCtl7z4zszbUvKjMz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               "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.5}, {0., 0.03124999744897967}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 0.5}, {0., 0.03124999744897967}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwVlmc4Fn4fxdFSyspeJSM7sgr372tmlU0kd2TlJnuTkZmRvcneiey9pWxR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           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwVV3c4Ff4bRcPMCplJIUnIusj9vFaZJatIZCuSmR3ZCtl7z4zszbUvKjMz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           "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 0.5}, {0., 0.03124999744897967}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], 
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.48}, {0, 0.018767327266110016`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941281124025241*^9, 3.94128120140591*^9}, 
   3.941283417211997*^9, {3.941283549477347*^9, 3.941283568430559*^9}, 
   3.941283600145968*^9, 3.941296865319765*^9, 3.941297088946909*^9, 
   3.941297144829444*^9, 3.941807974621771*^9, {3.941808041649826*^9, 
   3.941808048246339*^9}, 3.941808459883236*^9, 3.941808510635344*^9, 
   3.9418085446373577`*^9, 3.941808621204739*^9, 3.983265310959683*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"786c7d62-ecee-41b8-9cc9-565e9e44db4d"]
}, Open  ]],

Cell[TextData[{
 "The parametric form ",
 Cell[BoxData[
  FractionBox[
   RowBox[{"z0", "/", "\[Lambda]"}], 
   RowBox[{"d", "-", "1"}]]],
  CellChangeTimes->{{3.941280830422777*^9, 3.941280856799693*^9}, 
    3.941280937720481*^9, {3.9412809824238367`*^9, 3.941281033873171*^9}, {
    3.9412810888468857`*^9, 3.941281196324016*^9}, {3.941283359128004*^9, 
    3.941283368620248*^9}, {3.941283402434823*^9, 3.94128340522877*^9}, {
    3.941296854635663*^9, 3.941296857030188*^9}, 3.9412970809142847`*^9, 
    3.941297141212055*^9},ExpressionUUID->
  "95a21f00-45ce-497d-996a-96d3bb5c63f7"],
 " can be obtained by repeating this calculation for different values of \
parameters.\nThe data differs from the sub-diffusive ansatz at larger values \
of k due to higher-order corrections."
}], "Text",
 CellChangeTimes->{{3.941808529823662*^9, 
  3.9418085960472317`*^9}},ExpressionUUID->"46e969ed-6f4f-4f62-82c1-\
035aaafd0844"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plotting the datasets together", "Chapter",
 CellChangeTimes->{{3.94128347459493*^9, 3.941283480533635*^9}, {
  3.9418086312299433`*^9, 
  3.9418086372293653`*^9}},ExpressionUUID->"e3979fb1-71ce-407a-9211-\
71b192d09852"],

Cell[CellGroupData[{

Cell[BoxData[{"dispsQ0", "\[IndentingNewLine]", "dispsQ1"}], "Input",
 CellChangeTimes->{
  3.941283484428839*^9, {3.941283682679166*^9, 3.941283690135968*^9}, {
   3.941297123597499*^9, 3.941297128978297*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"2faf3b9d-d9fc-405e-8d5c-4b11f43a533a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.00045007282483310783`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.0018011255318895348`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.004055695519125522`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.00721804710711984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.01129412845062994`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.016291801329061235`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.02222070157177728`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.02909241992487552`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.03692062182746926`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.04572110390155227`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32999999999999996`", ",", "0.05551198540737743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.06631381392483789`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.07814986173562453`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.09104626449206157`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44999999999999996`", ",", "0.10503235667031681`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.120140914282708`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9412836855855093`*^9, 3.941283690441221*^9}, 
   3.941296955643579*^9, 3.941297125327258*^9, 3.941297413311323*^9, 
   3.9418086467546387`*^9, 3.983265310993464*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a6dd8bf6-a358-4b54-a33c-a9112e7ee7c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "1.2762074026559276`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.000020222257402542346`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.00010080365878083668`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.00031193902184155136`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.0007419499040051029`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.0014922765959338705`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.002671499147706471`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.004390239077140972`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.006757383869774597`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.009877558205757694`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.01384983463047918`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.018767327266110016`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.9412836855855093`*^9, 3.941283690441221*^9}, 
   3.941296955643579*^9, 3.941297125327258*^9, 3.941297413311323*^9, 
   3.9418086467546387`*^9, 3.983265310994548*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"95ffa7a5-2deb-46fe-994f-6f2a39b59f14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], 
      ",", "\"\<monopole_qnm.csv\>\""}], "}"}], "]"}], ",", "dispsQ0"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], 
      ",", "\"\<dipole_qnm.csv\>\""}], "}"}], "]"}], ",", "dispsQ1"}], 
  "]"}]}], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"597d0d96-842a-45ae-bf6c-9e306b205ee0"],

Cell[BoxData["\<\"/Users/akash/Documents/Wolfram \
Mathematica/CrystalFractons/final/monopole_qnm.csv\"\>"], "Output",
 CellChangeTimes->{3.9832653110060863`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"4b2ad0d1-d2df-4010-b6a7-821b68ad2cde"],

Cell[BoxData["\<\"/Users/akash/Documents/Wolfram \
Mathematica/CrystalFractons/final/dipole_qnm.csv\"\>"], "Output",
 CellChangeTimes->{3.983265311009493*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"d2a54d51-060d-49e3-8b2e-16b38702bdf8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          SuperscriptBox["k", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], 
          SuperscriptBox["k", "4"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "0.6"}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dispsQ0", ",", "dispsQ1"}], "}"}], ",", 
       RowBox[{"PlotMarkers", "->", "\"\<OpenMarkers\>\""}], ",", 
       RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], "\[IndentingNewLine]",
     "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.001"}], ",", "0.06"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "->", 
    RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<k\>\"", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<-Im(\[Omega])\>\"", ",", "16"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "->", "12"}], ",", 
   RowBox[{"Epilog", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{"\"\<monopole: i\[Omega] ~ \!\(\*SuperscriptBox[\(k\), \
\(2\)]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{".23", ",", ".06"}], "}"}]}], "]"}], ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{"\"\<dipole: i\[Omega] ~ \!\(\*SuperscriptBox[\(k\), \
\(4\)]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{".4", ",", ".03"}], "}"}]}], "]"}], ",", "16"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.941283697927068*^9, 3.9412837056697273`*^9}, {
  3.941283786847806*^9, 3.941283808805767*^9}, {3.941283856212148*^9, 
  3.941283863105342*^9}, {3.941283923010267*^9, 3.941284066228531*^9}, {
  3.941296724448637*^9, 3.941296824153365*^9}, {3.941296967846698*^9, 
  3.941296988637117*^9}, {3.941297023064897*^9, 3.941297045394431*^9}, {
  3.941297214258252*^9, 3.941297336307581*^9}, {3.941297441445387*^9, 
  3.941297486344554*^9}, {3.9412975782069697`*^9, 3.941297586491021*^9}, {
  3.941298474678832*^9, 3.94129854510387*^9}, {3.9412985806728783`*^9, 
  3.9412985975456553`*^9}, {3.941299347185659*^9, 3.941299402813808*^9}, {
  3.941299455423912*^9, 3.941299552322097*^9}, {3.941299598888963*^9, 
  3.9412998199616613`*^9}, {3.9412998644397287`*^9, 3.941299875057443*^9}, {
  3.941299956255528*^9, 3.941299966533883*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"7a1c7985-cfd6-4479-a650-0c1731f93029"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], Thickness[0.01], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV0Hk81AkDx3F0SVbFLKWaUCaSkZBzfl9JtpRkULbaIUy5IqS0JFfocOdK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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0.95, 0.627, 0.1425], Thickness[0.01], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVl2c4F3wDhSkVEoWQsndDg5L4/46MUqKQzJBVNomSHpuMkhkVskfE3x7Z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           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2], 
               Thickness[0.01]], 
              Line[CompressedData["
1:eJwV0Hk81AkDx3F0SVbFLKWaUCaSkZBzfl9JtpRkULbaIUy5IqS0JFfocOdK
7vvKVUTnOIZE5Sb3THJEohxr0bPPH5/X+/+PpKUTncnHw8OT8F//98eAqMKT
4/qE3I0tw+XxUVoJfjslBHfKoES8xLCISiecpMuDOslqmGH3r71AdSGCdAu9
SWI66IqJdth41Z8wm+OjvSQfhfr3p5bq1AhCJvv0P0zKSaQnzuvJ2zwilva1
n10nRkeMXFDxtGs68XnNr2c94qYYF/TuKejII5r6ZcSKyGbIrigOk6aWEGXl
dDd/qXOwVIhjWfOVE4lhnq1mFAbSLl3zJtm8IKqVW2NFoyygUpx+8aECi1CV
HK3jEbNE38b1bRzXGiLvt+W58Vgr1BvaBHF56omdi5sp7eJMzF+p8nvU8Y5Y
16rpn0O2QXheadY2agvh+fpUaWSyLTYKdYcKBrQR3/OYnJtS9qAOecT/yddJ
dPmHatMpjqB3q+/gt+klTjinO2llO+HMikmkrdEAMfj4vKFI1BX8enstOlJh
iDCJd/ZaFnVBbNBxZo/rZyJk81LUTKcLGEvGl3QVvxD1gQEFI7GucJPZ5tHD
M0poXY3vbRZ3Q3TOcGdkx1dit0GtRibZHS1ZKqWi1BmCUW1Ijx9wx0KVsoef
6Q8iVv2TbVjyDRzVEDmxLuAnIUiZiv1bygMWNEd+E7554ufKlvmTFC+4RT36
ymuzRFDd0oR0R7wwEB69SOlaJmy+ylPUs2/BZdxJ2MroF/HNPiV3c5Q31ptZ
UMMUeGFpVtb9r6gv4vUmCzpdV+NWpAfz2nVfuDwdMdM7tQaP3mtPf+/0BaPF
KEhbcS06dN/xf4n1g7Oo29VOHn7oKw6qfhS/jXt18z6hHRugJCAQnU4OAvvL
nBqJKvzfl6E0rcAg5M5+vSnaJIyltRXFbVNB4F1W96lxFEHNKpum1aw72DQ7
WLWrkgST5drVTKt7KLp79sDUFTFc/e7jKp0dgp/Hl1gVjB3ocvzT5+WmUMhz
vCeuy5ChNbk/1PRGKHquMNqHfpLBN+vUriMdhkZNYedefQk0TJOnXebCoP/7
tx8V/0ri3FdPmdbYCOiLLDeHJEgjJNdGYWdTBEhS6z69E6Pgja3JQXveSIgV
0FiMSAp2j8rprrKLRKPqfvmAkD2Y+PzJXEnzARZ2ynn0PJCFZ79aTGRfFOia
7lNJQ/J41PxzjYlUHPg/lG+vf6kE/5QD3TLGcaidvzFVJ6AMB+cr+ct+cZD3
JBrOmymDtnmCnjUch+WY9zFHZpXRf4qbtJj9EHHbNkSKHDyInR+b1VMUHoFF
n12f0qqG1PePL3/TSsKQd8g/Pl4E7iZOaFdfTsJX8qNGqX4Cro57SbGJSUjZ
kp9lRgBS64z7JHiSERA6VnmIRxszme/9Gi4kY+I5uWK8VhsRX2o/7pBOQUk+
y03FXAdtzCd2NXmpkP02NlXw9gjmuh6qPalOxZwEVbuQVw9iJ3zWpvekguR/
UWFBXQ9nD5xM9duQBv2e0nGLPD0MrIx069in4UHTm7bg8D8wHrPtGGtvOh6z
0q6Z2h8DT4Pvnlc5GZgaCZ6ONzGAFM12toCVAZK0mUR4lAEOFxlWJ3Rn4E6E
6LemDgMERG83v7k+E44rThfJZ09ig1VZtJZtJkTFoxrErQ0hujS25rlMFq7t
Nyl6U3UK8lSjz+VZ2TCO/meI7xcdEgdeCBeysqFDzh0R32MM0sE9hzJ7snGS
UbbpL0NjLNKWEx5szEHpWk6jebIx2AY5Z5yv56Bm4fYkQ9cEFpd53+39IxfL
F3g+Hn5gioj84uKEL3lgHX29NdvYDHN7hW/5SRci4RLzzadTDOiqZoq8phXC
aoT33FZvBiIOa2QvmhbCjUcjx7OQAep5y2bngEJ4rXhaFAuZ41JwyS6LkULI
7D2p0freHBPXZa0TTYowlhRisJRrAcant/weosU4cqCcfxiWOJQkQFd+WIKy
Y46j1clMaB8mz0ZwniLwwyFt/anLGD2xSzJxWwW2eeSPEaWumLlwTPjgjheQ
+3ZeX73UHcrhvKRK89fQ6WnlRld5YZJ5+TJThYVGJs9zWV9fkMrov+uWVqFk
zP2JYs9tmIn41MYa1eDsjiNCiU13YDCHLqW2Wtz3O3BtbX0wGF/++KF7vQ4k
4x1ZCirh0L1TT88XfotOlw6KWkYkeoq7SWcjGtAc2/fMaVM0QkaUBm4eaISe
G3c6rysWM6lkwdGyJkSJkAQfxsTDxZ5+qP7cBywxbYieykRYud7665bnR+Qv
7XCrW0rG8I+EdzRaMxjD75/9FpmK2cVBmqpQC56pZUzwW6SjX9dhyLi5BZkB
J84XSmZCcVQpKz6sFbL76tLvT2RBWFjCmWzRBkbcmaDgmRw0epk41Ei247QA
/+D4aB5ILgX2GT/acR9LzpvIj8F+pRNczOpA6GDjvVFqEYxOSgwO+nRi5oUt
s0q3GHbWUqrH6V0ome6/qutZgnMvHV53kbrhfaIWydmlKHf6YRve2g0HS/by
+q4nSMlO3HI79RPkCmoKjOTKYLU7YiHeqgeafd6HDZzLUUrJ7Z1U7sWhX+T3
873P0GsvMGO50IupD/YUFY1KOAlkya561ocRkf6BrLjnCFOwYfYH9iMgNn2Q
V/Il7sY4t/QeG8CQ0H5TdswrCFR/kNwgNAjHK1IxUtvfYPWIvz3NbRBWghrj
7ZNvYLev38CnfRAngu+m7ipjQezpsRIObQia6xbEnB9UYb/5n4WmSUOQ7GY2
1dtUY0UlkNa/MoRVNVPkq7QaiJyqM/C/yIEGhXJXQ7YWUffy5jTrODie9PeH
+fVseDP8Wr/Wc7B4dFfx5G9s2CmeK4pv4MCA3DfJ3cwG0Slg928TB+PH/d2b
t7IxKmXXV9nGwarS5JYiWTY0KmVq1DkcRBdtfuh9jI3+0Yxw1WUOztq2uVnf
YaP++U3HkRUO5gJTK5jBbJSEmB6P4eFCrcXH7FI4G4HKa9bMr+KifMw1yz6O
jf3e1u5lAlzc2025657Dhq/YLnOVLVzEva2yTHvLhsP4oubwVi7yU9PO5Dax
cfply5aobVxcyorKKm5mQ87Kt+UnmYs2pQIzVjcbbY+HjjyR5iLQLPfX5zE2
XvlUSFnv4aIjhNT0bZKNHJPwXyKyXHz4Hjq7MM2G16J2hes+Lp6oVp4RWmTD
pmlL9C4qFynbbcO3rrBBT/7u0qrAhYq8LEWarw5arvWGfopcONsu/q64tg57
9JL3KSlxcbq514ImUIf/AWc+uJY=
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2], 
               Thickness[0.01]], 
              Line[CompressedData["
1:eJwVl2c4F3wDhSkVEoWQsndDg5L4/46MUqKQzJBVNomSHpuMkhkVskfE3x7Z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               "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.6}, {0., 0.17999999265306127`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2], 
               Thickness[0.01]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2], 
               Thickness[0.01]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 0.6}, {0., 0.17999999265306127`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2], 
              Thickness[0.01]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2], 
              Thickness[0.01]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2], 
           Thickness[0.01]], 
          Line[CompressedData["
1:eJwV0Hk81AkDx3F0SVbFLKWaUCaSkZBzfl9JtpRkULbaIUy5IqS0JFfocOdK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           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2], 
           Thickness[0.01]], 
          Line[CompressedData["
1:eJwVl2c4F3wDhSkVEoWQsndDg5L4/46MUqKQzJBVNomSHpuMkhkVskfE3x7Z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           "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 0.6}, {0., 0.17999999265306127`}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2], 
           Thickness[0.01]], 
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2], 
           Thickness[0.01]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
    InterpretationBox[{
      TagBox[{
        TagBox[
         {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
          2], GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[{
                {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
                {AbsoluteThickness[1.5], Dashing[{}], 
                 CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                GrayLevel[0]]}],
             TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{0., 
           0.}}, {{0.03, 0.00045007282483310783`}}, {{0.06, 
           0.0018011255318895348`}}, {{0.09, 0.004055695519125522}}, {{0.12, 
           0.00721804710711984}}, {{0.15, 0.01129412845062994}}, {{0.18, 
           0.016291801329061235`}}, {{0.21, 0.02222070157177728}}, {{0.24, 
           0.02909241992487552}}, {{0.27, 0.03692062182746926}}, {{0.3, 
           0.04572110390155227}}, {{0.32999999999999996`, 
           0.05551198540737743}}, {{0.36, 0.06631381392483789}}, {{0.39, 
           0.07814986173562453}}, {{0.42, 0.09104626449206157}}, {{
           0.44999999999999996`, 0.10503235667031681`}}, {{0.48, 
           0.120140914282708}}}]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
          2], GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[{
                {GrayLevel[1], 
                 PolygonBox[
                  NCache[{
                   Offset[{0, 4}], Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                   Offset[{0, 4}], Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                {AbsoluteThickness[1.5], Dashing[{}], 
                 JoinedCurveBox[NCache[
                  Line[{Offset[{0, 4}], Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], Offset[{0, 4}]}], 
                   Line[{Offset[{0, 4}], Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], Offset[{0, 4}]}]],
                  CurveClosed->True]}}],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                GrayLevel[0]]}],
             TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{0., 
           0.}}, {{0.04, 1.2762074026559276`*^-6}}, {{0.08, 
           0.000020222257402542346`}}, {{0.12, 0.00010080365878083668`}}, {{
           0.16, 0.00031193902184155136`}}, {{0.2, 0.0007419499040051029}}, {{
           0.24, 0.0014922765959338705`}}, {{0.28, 0.002671499147706471}}, {{
           0.32, 0.004390239077140972}}, {{0.36, 0.006757383869774597}}, {{
           0.4, 0.009877558205757694}}, {{0.44, 0.01384983463047918}}, {{0.48,
            0.018767327266110016`}}}]},
         Annotation[#, "Charting`Private`Tag#2"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[{{
                    GrayLevel[1], 
                    Disk[{0, 0}, 
                    Offset[{3, 3}]]}, 
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   Circle[{0, 0}, 
                    Offset[{3, 3}]]}], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
                Scaled[9.75]], {{{0., 0.}}, {{0.03, 
               0.00045007282483310783`}}, {{0.06, 0.0018011255318895348`}}, {{
               0.09, 0.004055695519125522}}, {{0.12, 0.00721804710711984}}, {{
               0.15, 0.01129412845062994}}, {{0.18, 
               0.016291801329061235`}}, {{0.21, 0.02222070157177728}}, {{0.24,
                0.02909241992487552}}, {{0.27, 0.03692062182746926}}, {{0.3, 
               0.04572110390155227}}, {{0.32999999999999996`, 
               0.05551198540737743}}, {{0.36, 0.06631381392483789}}, {{0.39, 
               0.07814986173562453}}, {{0.42, 0.09104626449206157}}, {{
               0.44999999999999996`, 0.10503235667031681`}}, {{0.48, 
               0.120140914282708}}}]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}]}, 
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   JoinedCurve[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], CurveClosed -> True]}], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
                Scaled[9.75]], {{{0., 0.}}, {{0.04, 
               1.2762074026559276`*^-6}}, {{0.08, 
               0.000020222257402542346`}}, {{0.12, 
               0.00010080365878083668`}}, {{0.16, 
               0.00031193902184155136`}}, {{0.2, 0.0007419499040051029}}, {{
               0.24, 0.0014922765959338705`}}, {{0.28, 
               0.002671499147706471}}, {{0.32, 0.004390239077140972}}, {{0.36,
                0.006757383869774597}}, {{0.4, 0.009877558205757694}}, {{0.44,
                0.01384983463047918}}, {{0.48, 0.018767327266110016`}}}]}, 
             "Charting`Private`Tag#2"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.48}, {0, 0.120140914282708}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                GrayLevel[0]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.48}, {0, 0.120140914282708}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{{
                GrayLevel[1], 
                Disk[{0, 0}, 
                 Offset[{3, 3}]]}, 
               AbsoluteThickness[1.5], 
               Dashing[{}], 
               Circle[{0, 0}, 
                Offset[{3, 3}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}], {0., 0.}, Automatic, 
            Scaled[9.75]], {{{0., 0.}}, {{0.03, 0.00045007282483310783`}}, {{
           0.06, 0.0018011255318895348`}}, {{0.09, 0.004055695519125522}}, {{
           0.12, 0.00721804710711984}}, {{0.15, 0.01129412845062994}}, {{0.18,
            0.016291801329061235`}}, {{0.21, 0.02222070157177728}}, {{0.24, 
           0.02909241992487552}}, {{0.27, 0.03692062182746926}}, {{0.3, 
           0.04572110390155227}}, {{0.32999999999999996`, 
           0.05551198540737743}}, {{0.36, 0.06631381392483789}}, {{0.39, 
           0.07814986173562453}}, {{0.42, 0.09104626449206157}}, {{
           0.44999999999999996`, 0.10503235667031681`}}, {{0.48, 
           0.120140914282708}}}]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{{
                GrayLevel[1], 
                Polygon[{
                  Offset[{0, 4}], 
                  Offset[{(-2) 3^Rational[1, 2], -2}], 
                  Offset[{2 3^Rational[1, 2], -2}]}]}, 
               AbsoluteThickness[1.5], 
               Dashing[{}], 
               JoinedCurve[
                Line[{
                  Offset[{0, 4}], 
                  Offset[{(-2) 3^Rational[1, 2], -2}], 
                  Offset[{2 3^Rational[1, 2], -2}], 
                  Offset[{0, 4}]}], CurveClosed -> True]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}], {0., 0.}, Automatic, 
            Scaled[9.75]], {{{0., 0.}}, {{0.04, 1.2762074026559276`*^-6}}, {{
           0.08, 0.000020222257402542346`}}, {{0.12, 
           0.00010080365878083668`}}, {{0.16, 0.00031193902184155136`}}, {{
           0.2, 0.0007419499040051029}}, {{0.24, 0.0014922765959338705`}}, {{
           0.28, 0.002671499147706471}}, {{0.32, 0.004390239077140972}}, {{
           0.36, 0.006757383869774597}}, {{0.4, 0.009877558205757694}}, {{
           0.44, 0.01384983463047918}}, {{0.48, 0.018767327266110016`}}}]}, 
         "Charting`Private`Tag#2"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.48}, {0, 0.120140914282708}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GrayLevel[0]], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GrayLevel[0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"k\"", 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"-Im(\[Omega])\"", 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->12,
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Epilog->{
    StyleBox[
     InsetBox[
      FormBox[
      "\"monopole: i\[Omega] ~ \\!\\(\\*SuperscriptBox[\\(k\\), \
\\(2\\)]\\)\"", TraditionalForm], {0.23, 0.06}], {16}, StripOnInput -> False], 
    StyleBox[
     InsetBox[
      FormBox[
      "\"dipole: i\[Omega] ~ \\!\\(\\*SuperscriptBox[\\(k\\), \\(4\\)]\\)\"", 
       TraditionalForm], {0.4, 0.03}], {16}, StripOnInput -> False]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.5}, {-0.001, 0.06}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.941298615666427*^9, {3.941299349291108*^9, 3.941299407365101*^9}, {
   3.941299466300396*^9, 3.941299553202276*^9}, {3.94129960152456*^9, 
   3.941299637211483*^9}, {3.941299667800905*^9, 3.941299820308208*^9}, {
   3.941299865611305*^9, 3.941299875606421*^9}, {3.941299956641067*^9, 
   3.941299966880339*^9}, 3.9418086535762157`*^9, 3.983265311036405*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"bf066132-c2c4-4233-99c5-a96b826f777e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
CellContext->Notebook,
Magnification:>1.25 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b491d1d1-049c-4466-9f23-c7ea6375c4e6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 752, 13, 69, "Text",ExpressionUUID->"162e20c9-7125-4591-9e55-a8d9526763a1"],
Cell[CellGroupData[{
Cell[1335, 37, 221, 4, 84, "Chapter",ExpressionUUID->"b3da725f-634d-489e-8d07-9e020dd940b9"],
Cell[1559, 43, 327, 7, 42, "Text",ExpressionUUID->"f423864f-e6d2-4077-b578-5ee63ec13742"],
Cell[1889, 52, 2285, 62, 108, "Input",ExpressionUUID->"54554b8a-6635-478b-8d49-5f3cb5e4ec7f"],
Cell[4177, 116, 224, 4, 42, "Text",ExpressionUUID->"351b5f0c-e2b2-4715-bd51-def55bf94add"],
Cell[4404, 122, 5161, 142, 221, "Input",ExpressionUUID->"530f6ddc-39eb-44f9-bc22-cdf638492e3c"],
Cell[9568, 266, 268, 6, 42, "Text",ExpressionUUID->"d58633c7-f90e-4592-bf34-9ed6d1000fef"],
Cell[9839, 274, 3859, 98, 138, "Input",ExpressionUUID->"3cf0220c-56f6-4f1c-bad2-66ee26e0c727"],
Cell[13701, 374, 225, 4, 42, "Text",ExpressionUUID->"92bcac53-f388-4646-8363-fbd5ccbf87e7"],
Cell[13929, 380, 2540, 62, 164, "Input",ExpressionUUID->"641c65c5-f325-4e0d-8b89-c0e9dc68a472"],
Cell[16472, 444, 225, 4, 42, "Text",ExpressionUUID->"b3b571fa-9dc1-4e0e-814a-3e1badbed95f"],
Cell[CellGroupData[{
Cell[16722, 452, 1775, 45, 189, "Input",ExpressionUUID->"3deabfe1-5212-4803-bb1e-e8bcd6086834"],
Cell[18500, 499, 21528, 427, 284, "Output",ExpressionUUID->"89392edb-745a-4b09-8f3b-e67e9eae6d1d"]
}, Open  ]],
Cell[40043, 929, 260, 6, 42, "Text",ExpressionUUID->"0551a9a5-2e46-41ea-960c-af95cf54b624"],
Cell[CellGroupData[{
Cell[40328, 939, 1951, 50, 162, "Input",ExpressionUUID->"e4fe0d34-f02d-4ff0-9f86-06253536ab43"],
Cell[42282, 991, 744, 15, 41, "Output",ExpressionUUID->"0aa0a189-1061-42c2-ae7c-793490a5617f"],
Cell[43029, 1008, 35934, 692, 300, "Output",ExpressionUUID->"24ad8704-5585-413f-87a2-554e6382a236"]
}, Open  ]],
Cell[78978, 1703, 783, 17, 46, "Text",ExpressionUUID->"00f960a6-e8c1-489d-a764-ecc318225c5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79798, 1725, 295, 5, 84, "Chapter",ExpressionUUID->"47b7b53c-92d2-464f-90e5-7dc33c045f79"],
Cell[80096, 1732, 358, 7, 42, "Text",ExpressionUUID->"12183cab-4b9c-4b4b-bcee-fdc9d2d73a62"],
Cell[80457, 1741, 4406, 120, 157, "Input",ExpressionUUID->"021724ab-94a5-4add-90a7-5e7bfef3f114"],
Cell[84866, 1863, 1289, 23, 42, "Text",ExpressionUUID->"186292b4-8773-467a-b5eb-e0f35738de7f"],
Cell[86158, 1888, 196, 3, 42, "Text",ExpressionUUID->"f0a613c3-cae9-440e-96b7-aa384f7eb0f2"],
Cell[86357, 1893, 7367, 209, 354, "Input",ExpressionUUID->"8955af7f-b07b-4f48-b1c9-91de7a73ad06"],
Cell[93727, 2104, 242, 5, 42, "Text",ExpressionUUID->"eb692cea-33fc-429e-afb0-b9cf83c1082e"],
Cell[93972, 2111, 5579, 150, 240, "Input",ExpressionUUID->"124d4d6c-a4ff-401e-8be4-96263bf25202"],
Cell[99554, 2263, 226, 4, 42, "Text",ExpressionUUID->"f983dfd6-31a1-4300-a51f-33e2ff82341e"],
Cell[99783, 2269, 4475, 103, 240, "Input",ExpressionUUID->"8662922c-0326-4d42-86c2-cc3ec1c9cbb4"],
Cell[104261, 2374, 199, 3, 42, "Text",ExpressionUUID->"7f197336-516e-49ec-bd68-e2d4d81e7a05"],
Cell[CellGroupData[{
Cell[104485, 2381, 3094, 79, 292, "Input",ExpressionUUID->"74ca4722-9d2e-45e9-864b-7f9b8964b39f"],
Cell[107582, 2462, 635, 11, 41, "Output",ExpressionUUID->"b9f680c8-e274-45b3-ac07-78671b8bcda6"],
Cell[108220, 2475, 20348, 407, 270, "Output",ExpressionUUID->"92d33054-37c5-4bdb-a543-ede4573d5acd"],
Cell[128571, 2884, 20386, 407, 270, "Output",ExpressionUUID->"4611b254-0e10-410d-8fbd-86d7e2f0cb97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148994, 3296, 2155, 53, 162, "Input",ExpressionUUID->"46960ad4-96b6-4d75-b56e-c569ee71d48f"],
Cell[151152, 3351, 758, 14, 41, "Output",ExpressionUUID->"722e44d1-77ad-441a-be47-2fd71d8dff07"],
Cell[151913, 3367, 58769, 1063, 296, "Output",ExpressionUUID->"786c7d62-ecee-41b8-9cc9-565e9e44db4d"]
}, Open  ]],
Cell[210697, 4433, 923, 19, 73, "Text",ExpressionUUID->"46e969ed-6f4f-4f62-82c1-035aaafd0844"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211657, 4457, 227, 4, 84, "Chapter",ExpressionUUID->"e3979fb1-71ce-407a-9211-71b192d09852"],
Cell[CellGroupData[{
Cell[211909, 4465, 289, 4, 62, "Input",ExpressionUUID->"2faf3b9d-d9fc-405e-8d5c-4b11f43a533a"],
Cell[212201, 4471, 1729, 40, 92, "Output",ExpressionUUID->"a6dd8bf6-a358-4b54-a33c-a9112e7ee7c7"],
Cell[213933, 4513, 1389, 33, 72, "Output",ExpressionUUID->"95ffa7a5-2deb-46fe-994f-6f2a39b59f14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215359, 4551, 590, 17, 62, "Input",ExpressionUUID->"597d0d96-842a-45ae-bf6c-9e306b205ee0"],
Cell[215952, 4570, 241, 3, 41, "Output",ExpressionUUID->"4b2ad0d1-d2df-4010-b6a7-821b68ad2cde"],
Cell[216196, 4575, 237, 3, 41, "Output",ExpressionUUID->"d2a54d51-060d-49e3-8b2e-16b38702bdf8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216470, 4583, 3056, 75, 184, "Input",ExpressionUUID->"7a1c7985-cfd6-4479-a650-0c1731f93029"],
Cell[219529, 4660, 54211, 1021, 306, "Output",ExpressionUUID->"bf066132-c2c4-4233-99c5-a96b826f777e"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> FractonicSolids_Modes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    129129,       3278]
NotebookOptionsPosition[    119730,       3143]
NotebookOutlinePosition[    120152,       3160]
CellTagsIndexPosition[    120109,       3157]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This is a supplementary Mathematica notebook for the paper \
\[OpenCurlyDoubleQuote]Fractonic solids\[CloseCurlyDoubleQuote] available at \
https://arxiv.org/abs/2406.07334.
Here we compute the mode spectrum of various phases of \
crystal-dipole-invariant relativistic hydrodynamics.\
\>", "Text",
 CellChangeTimes->{{3.927104609954709*^9, 3.927104639745693*^9}, {
   3.927105154508888*^9, 3.927105194460044*^9}, {3.9271053267201233`*^9, 
   3.927105330703805*^9}, {3.927106432649322*^9, 3.927106444222622*^9}, {
   3.941807783704504*^9, 3.94180778399839*^9}, 
   3.9832652487481728`*^9},ExpressionUUID->"6525b9d2-70a2-4eef-a1b7-\
20937980a7be"],

Cell[TextData[StyleBox["Setup", "Title"]], "Section",
 CellChangeTimes->{{3.925871380662495*^9, 3.925871391136534*^9}, {
  3.92590242999883*^9, 
  3.925902431834688*^9}},ExpressionUUID->"e88fbe22-d3d3-4adb-9ce1-\
4ba1d9ee2724"],

Cell[CellGroupData[{

Cell["Background fields", "Chapter",
 CellChangeTimes->{{3.925871396796635*^9, 
  3.92587139857543*^9}},ExpressionUUID->"6ffaa0cd-e731-4efb-a118-\
f953fe279b82"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "3"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
    
    RowBox[{"\[Epsilon]", " ", "back", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]g", "[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "[", 
        RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"d", "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", 
         RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]g", "[", 
        RowBox[{"jj", ",", "ii"}], "]"}], "=", 
       RowBox[{"\[Delta]g", "[", 
        RowBox[{"ii", ",", "jj"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"jj", "-", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.925208304710215*^9, 3.925208502522036*^9}, {
   3.925269562296623*^9, 3.925269563742912*^9}, {3.925902447864654*^9, 
   3.925902448210581*^9}, {3.927105206389975*^9, 3.927105218557694*^9}, 
   3.927105366005596*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"c26f94c1-29cc-4a2c-91eb-8340e307344c"],

Cell[BoxData[
 RowBox[{"<<", "diffgeo`", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"https", ":"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"github", ".", "com"}], "/", "bryango"}], "/", "diffgeoM"}]}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.925208481667924*^9, 3.925208483489107*^9}, {
  3.9271064979416656`*^9, 3.927106501549472*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"6ce385dd-4e97-458b-b459-525cbcc94f11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"\[Epsilon]", " ", "back", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]A", "[", "ii", "]"}], "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AI", "=", 
   RowBox[{"\[Epsilon]", " ", "back", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]AI", "[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", 
        RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"partial", "[", "A", "]"}], "-", 
     RowBox[{
      RowBox[{"partial", "[", "A", "]"}], "\[Transpose]"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FI", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partial", "[", 
       RowBox[{"AI", "\[LeftDoubleBracket]", "II", "\[RightDoubleBracket]"}], 
       "]"}], "-", 
      RowBox[{
       RowBox[{"partial", "[", 
        RowBox[{"AI", "\[LeftDoubleBracket]", "II", "\[RightDoubleBracket]"}],
         "]"}], "\[Transpose]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.925217980727305*^9, 3.92521803783337*^9}, 
   3.925269477488048*^9, {3.925269595476902*^9, 3.925269598637354*^9}, {
   3.925293465006575*^9, 3.925293544141428*^9}, {3.92529359564609*^9, 
   3.925293633849678*^9}, {3.925902458566662*^9, 3.925902467629343*^9}, {
   3.925904836421445*^9, 3.925904866560482*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"24231a55-a037-4482-960a-6d9e870357f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sqdetg", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"Det", "[", "metric", "]"}]}]], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.925268101878564*^9, 3.92526813558545*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"bfbb33d6-ea5d-4d41-94d6-1ef0110d5179"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dynamical fields", "Chapter",
 CellChangeTimes->{{3.925871409895889*^9, 
  3.9258714112625647`*^9}},ExpressionUUID->"9075c346-a8d9-428a-96dc-\
1cf8a3a07f53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "T0"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]\[Beta]", "[", "ii", "]"}], "[", 
        RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]\[Beta]I", "=", 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]\[CapitalLambda]\[Beta]I", "[", "ii", "]"}], "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]\[Beta]", "=", 
   RowBox[{
    FractionBox["\[Mu]0", "T0"], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]\[CapitalLambda]\[Beta]", "[", 
      RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]I", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "z"}], "}"}], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]\[Phi]I", "[", "ii", "]"}], "[", 
        RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92521781502227*^9, 3.925217970215575*^9}, {
   3.925218179089927*^9, 3.925218208033732*^9}, {3.925218566514662*^9, 
   3.925218590485073*^9}, {3.925269605184715*^9, 3.925269617772855*^9}, {
   3.925289400736691*^9, 3.925289422981453*^9}, 3.925289648552845*^9, {
   3.925289969968433*^9, 3.925289978887048*^9}, {3.925290036189723*^9, 
   3.925290056933954*^9}, {3.925290118035944*^9, 3.92529012526455*^9}, {
   3.9252907457042*^9, 3.925290755303301*^9}, {3.925292976181588*^9, 
   3.925292982583093*^9}, {3.9252931798526297`*^9, 3.9252931823216047`*^9}, {
   3.92529321652009*^9, 3.925293221735648*^9}, {3.925293276588233*^9, 
   3.925293280575155*^9}, {3.9258709618381*^9, 3.9258709881594257`*^9}, {
   3.925871018873551*^9, 3.925871019812436*^9}, {3.925888698195222*^9, 
   3.925888698998748*^9}, {3.925888730387203*^9, 3.925888730596684*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c4d4e9b1-5a3d-4cc6-bc1d-4f4de5dc1fd5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"\[Beta]", ".", "metric", ".", "\[Beta]"}]}]]], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"T0", ">", "0"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{
    RowBox[{"T", " ", "\[Beta]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]I", "=", 
   RowBox[{
    RowBox[{"T", 
     RowBox[{"(", 
      RowBox[{"\[CapitalLambda]\[Beta]I", "+", 
       RowBox[{"AI", ".", "\[Beta]"}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{
    RowBox[{"T", 
     RowBox[{"(", 
      RowBox[{"\[CapitalLambda]\[Beta]", "+", 
       RowBox[{"A", ".", "\[Beta]"}], "+", 
       RowBox[{"\[Phi]I", ".", 
        RowBox[{"(", 
         RowBox[{"\[CapitalLambda]\[Beta]I", "+", 
          RowBox[{"AI", ".", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eI", "=", 
   RowBox[{
    RowBox[{"partial", "[", "\[Phi]I", "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hIJ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"eI", "\[Transpose]"}], ".", "inverse", ".", "eI"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uIJ", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", "hIJ", "]"}], "-", 
       RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.925289734388145*^9, 3.925289735013054*^9}, 
   3.925289767917539*^9, {3.925289803973483*^9, 3.9252898434014482`*^9}, {
   3.925289881163176*^9, 3.9252899326717577`*^9}, {3.925289988039517*^9, 
   3.925289993092555*^9}, {3.9252901606742573`*^9, 3.925290181612711*^9}, {
   3.9258132532204638`*^9, 3.92581325554517*^9}, {3.925814082401515*^9, 
   3.925814082583694*^9}, {3.925816710695046*^9, 3.925816726272134*^9}, 
   3.927105449561489*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"55c5a43f-a02c-4177-a898-91f2b10db6b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tF", "=", 
   RowBox[{
    RowBox[{"F", "+", 
     RowBox[{"\[Phi]I", ".", "FI"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.925293642779395*^9, 3.925293672757757*^9}, {
  3.925813234589229*^9, 3.92581323705552*^9}, {3.925871305296069*^9, 
  3.925871305432309*^9}, {3.925871599181952*^9, 3.9258717111792717`*^9}, {
  3.9258717496957417`*^9, 3.9258717608543596`*^9}, {3.925872202921586*^9, 
  3.9258722317583437`*^9}, {3.925888682474696*^9, 3.925888694246505*^9}, {
  3.9258887442299433`*^9, 3.925888749879032*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"125ac93a-5546-49bf-991f-72509721f2e6"],

Cell["p-wave fields", "Text",
 CellChangeTimes->{{3.9258887236902*^9, 3.92588872517973*^9}, {
  3.927106522110358*^9, 
  3.92710652253039*^9}},ExpressionUUID->"38c402d7-e2a7-457d-9894-\
f94d01d3bfb0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CurlyPhi]I", "=", 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]\[CurlyPhi]I", "[", "ii", "]"}], "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]I", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"partial", "[", "\[CurlyPhi]I", "]"}], "\[Transpose]"}], "+", 
    "AI", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]IJsym", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Xi]I", ".", "inverse", ".", "eI", ".", 
       RowBox[{"Inverse", "[", "hIJ", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}], "//", 
     RowBox[{
      FractionBox[
       RowBox[{"#", "+", 
        RowBox[{"#", "\[Transpose]"}]}], "2"], "&"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]IJasym", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Xi]I", ".", "inverse", ".", "eI", ".", 
       RowBox[{"Inverse", "[", "hIJ", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}], "//", 
     RowBox[{
      FractionBox[
       RowBox[{"#", "-", 
        RowBox[{"#", "\[Transpose]"}]}], "2"], "&"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.925888746093916*^9, 3.925888746279404*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d7501efa-c94e-462e-826b-3dafcefe1fe1"],

Cell["s-wave fields", "Text",
 CellChangeTimes->{{3.925888704159994*^9, 3.925888705621763*^9}, {
  3.927106523901757*^9, 
  3.927106524293252*^9}},ExpressionUUID->"2138fba6-1dd7-4e4b-95a7-\
56909e72f4d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CurlyPhi]", "=", 
   RowBox[{
    RowBox[{"\[Mu]0", " ", "t"}], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]\[CurlyPhi]", "[", 
      RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"partial", "[", "\[CurlyPhi]", "]"}], "+", "A", "+", 
     RowBox[{"\[Phi]I", ".", "AI"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]Is", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]", ".", "inverse", ".", "eI", ".", 
      RowBox[{"Inverse", "[", "hIJ", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.925888707909164*^9, 3.925888718119296*^9}, {
  3.925888753898883*^9, 3.925888800546921*^9}, {3.9258891788457737`*^9, 
  3.925889202243331*^9}, {3.925902171457324*^9, 3.925902174664909*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f9154edd-fe4b-488a-b0a6-4284cb028922"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hydrodynamic equations", "Title",
 CellChangeTimes->{{3.925871436836565*^9, 
  3.9258714409115477`*^9}},ExpressionUUID->"4ee4bd93-b728-4f4c-aa75-\
9eb747cc1f52"],

Cell[CellGroupData[{

Cell["Hydrostatic transport", "Chapter",
 CellChangeTimes->{{3.9258714468193913`*^9, 3.9258714519884987`*^9}, {
  3.925871484145936*^9, 
  3.925871487286112*^9}},ExpressionUUID->"e149ddb3-4c76-4040-b11f-\
14d4faa93dfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EOS", "[", 
   RowBox[{"TT_", ",", "\[Mu]\[Mu]_", ",", "\[Mu]I2_"}], "]"}], ":=", 
  RowBox[{"p0", "+", 
   RowBox[{"s0", 
    RowBox[{"(", 
     RowBox[{"TT", "-", "T0"}], ")"}]}], "+", 
   RowBox[{"n0", 
    RowBox[{"(", 
     RowBox[{"\[Mu]\[Mu]", "-", "\[Mu]0"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], "\[Chi]ss", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"TT", "-", "T0"}], ")"}], "2"]}], "+", 
   RowBox[{
    FractionBox["1", "2"], "\[Chi]nn", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Mu]\[Mu]", "-", "\[Mu]0"}], ")"}], "2"]}], "+", 
   RowBox[{"\[Chi]sn", 
    RowBox[{"(", 
     RowBox[{"TT", "-", "T0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Mu]\[Mu]", "-", "\[Mu]0"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], "\[Chi]d", " ", "\[Mu]I2"}]}]}]], "Input",
 CellChangeTimes->{{3.925218375963466*^9, 3.925218468688404*^9}, {
   3.925218508218584*^9, 3.925218522456295*^9}, {3.925218603059031*^9, 
   3.925218612763117*^9}, {3.925268487988473*^9, 3.92526848848054*^9}, {
   3.92528943040903*^9, 3.925289435096542*^9}, {3.925293344203533*^9, 
   3.925293345634306*^9}, 3.941807419783609*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"2fa75593-b68d-4676-8037-2b0ccce17ffc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pf", "=", 
   RowBox[{
    RowBox[{"EOS", "[", 
     RowBox[{"T", ",", "\[Mu]", ",", 
      RowBox[{"\[Mu]I", ".", "\[Mu]I"}]}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sf", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["EOS", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"T", ",", "\[Mu]", ",", 
      RowBox[{"\[Mu]I", ".", "\[Mu]I"}]}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nf", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["EOS", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"T", ",", "\[Mu]", ",", 
      RowBox[{"\[Mu]I", ".", "\[Mu]I"}]}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nIf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["EOS", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"T", ",", "\[Mu]", ",", 
       RowBox[{"\[Mu]I", ".", "\[Mu]I"}]}], "]"}], "2", "\[Mu]I"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]f", "=", 
   RowBox[{
    RowBox[{"T", " ", "sf"}], "+", 
    RowBox[{"\[Mu]", " ", "nf"}], "+", 
    RowBox[{"\[Mu]I", ".", "nIf"}], "-", "pf", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9252684436345167`*^9, 3.925268482864824*^9}, {
   3.9252685170494347`*^9, 3.925268518796784*^9}, {3.925268602035497*^9, 
   3.925268660913546*^9}, {3.925268707760548*^9, 3.925268761978168*^9}, 
   3.925268856990057*^9, {3.925286845837634*^9, 3.925286864260572*^9}, {
   3.925871133126361*^9, 3.9258711334427977`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"cbf133cf-571e-483f-83cf-8955dd1f9a68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]", "=", 
   RowBox[{"sqdetg", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"EOS", "[", 
       RowBox[{"T", ",", "\[Mu]", ",", 
        RowBox[{"\[Mu]I", ".", "\[Mu]I"}]}], "]"}], "-", 
      RowBox[{"G", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"uIJ", ".", "hIJ", ".", "uIJ", ".", "hIJ"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "3"], 
          SuperscriptBox[
           RowBox[{"Tr", "[", 
            RowBox[{"uIJ", ".", "hIJ"}], "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], "B", " ", 
       SuperscriptBox[
        RowBox[{"Tr", "[", 
         RowBox[{"uIJ", ".", "hIJ"}], "]"}], "2"]}], "-", 
      RowBox[{"Gd", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"\[Xi]IJsym", ".", "hIJ", ".", "\[Xi]IJsym", ".", "hIJ"}], 
          "]"}], "-", 
         RowBox[{
          FractionBox["1", "3"], 
          SuperscriptBox[
           RowBox[{"Tr", "[", 
            RowBox[{"\[Xi]IJsym", ".", "hIJ"}], "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], "Bd", " ", 
       SuperscriptBox[
        RowBox[{"Tr", "[", 
         RowBox[{"\[Xi]IJsym", ".", "hIJ"}], "]"}], "2"]}], "-", 
      RowBox[{"Xd", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{"\[Xi]IJasym", ".", "hIJ", ".", "\[Xi]IJasym", ".", "hIJ"}], 
        "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9252178088631687`*^9, 3.925217810676411*^9}, {
   3.925218049686798*^9, 3.925218093324913*^9}, {3.92521829593452*^9, 
   3.925218311875865*^9}, {3.925218352294332*^9, 3.925218367319776*^9}, {
   3.925268098101386*^9, 3.925268099585727*^9}, {3.925268139828973*^9, 
   3.925268140360923*^9}, {3.925285090891161*^9, 3.925285142504635*^9}, {
   3.925285590746814*^9, 3.925285617117466*^9}, {3.92528567946093*^9, 
   3.925285681526535*^9}, {3.925816703455987*^9, 3.925816739330689*^9}, {
   3.925871828246871*^9, 3.925871836986979*^9}, {3.925871882050353*^9, 
   3.9258719053745947`*^9}, {3.925871948938068*^9, 3.9258719491468973`*^9}, {
   3.925871983428294*^9, 3.9258720059479094`*^9}, 3.925872057390971*^9, {
   3.925872235813056*^9, 3.925872290904726*^9}, {3.925902694346696*^9, 
   3.925902694739821*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"6d544b90-fbca-4990-9d43-53b22edd31ea"],

Cell[BoxData[
 RowBox[{"<<", "VariationalMethods`"}]], "Input",
 CellChangeTimes->{{3.925268021356206*^9, 3.925268044290553*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"9decea84-fd1b-4187-a0bf-33062eb3f59a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T\[Mu]\[Nu]hs", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "sqdetg"], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["2", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"ii", ",", "jj"}], "]"}]], 
         RowBox[{"\[Epsilon]", " ", "back"}]], 
        RowBox[{"VariationalD", "[", 
         RowBox[{"\[ScriptCapitalF]", ",", 
          RowBox[{
           RowBox[{"\[Delta]g", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"d", "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", 
         RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Mu]hs", "=", 
   RowBox[{
    FractionBox["1", "sqdetg"], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Epsilon]", " ", "back"}]], 
       RowBox[{"VariationalD", "[", 
        RowBox[{"\[ScriptCapitalF]", ",", 
         RowBox[{
          RowBox[{"\[Delta]A", "[", "ii", "]"}], "[", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JI\[Mu]hs", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "sqdetg"], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Epsilon]", " ", "back"}]], 
        RowBox[{"VariationalD", "[", 
         RowBox[{"\[ScriptCapitalF]", ",", 
          RowBox[{
           RowBox[{"\[Delta]AI", "[", 
            RowBox[{"II", ",", "ii"}], "]"}], "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"II", ",", "1", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"\[Phi]I", "\[TensorProduct]", "J\[Mu]hs"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KIhs", "=", 
   RowBox[{
    FractionBox["1", "sqdetg"], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Epsilon]"], 
       RowBox[{"VariationalD", "[", 
        RowBox[{"\[ScriptCapitalF]", ",", 
         RowBox[{
          RowBox[{"\[Delta]\[Phi]I", "[", "II", "]"}], "[", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[CurlyPhi]Ihs", "=", 
   RowBox[{
    FractionBox["1", "sqdetg"], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Epsilon]"], 
       RowBox[{"VariationalD", "[", 
        RowBox[{"\[ScriptCapitalF]", ",", 
         RowBox[{
          RowBox[{"\[Delta]\[CurlyPhi]I", "[", "II", "]"}], "[", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.925218550004506*^9, 3.925218561456306*^9}, {
   3.925218622211065*^9, 3.925218636929158*^9}, {3.925268046185394*^9, 
   3.925268064948257*^9}, {3.92526815102731*^9, 3.925268205634521*^9}, {
   3.925268279485793*^9, 3.9252683052204943`*^9}, {3.925268389401621*^9, 
   3.925268390432053*^9}, {3.925269230248633*^9, 3.925269232243781*^9}, {
   3.925269270720819*^9, 3.925269279007718*^9}, {3.9252693203234797`*^9, 
   3.925269455048905*^9}, {3.925269634035054*^9, 3.925269647269312*^9}, {
   3.925269750397327*^9, 3.925269760159288*^9}, {3.9252867077085257`*^9, 
   3.925286740604857*^9}, 3.925286814079896*^9, {3.925290220280267*^9, 
   3.925290222170125*^9}, {3.9252962890394487`*^9, 3.925296295304521*^9}, {
   3.925812821291662*^9, 3.925812821369218*^9}, {3.92581340845665*^9, 
   3.9258134104776077`*^9}, {3.925813922611887*^9, 3.925813923998268*^9}, {
   3.925814109216247*^9, 3.92581410939485*^9}, {3.925872683948661*^9, 
   3.925872695520795*^9}, {3.925902563396709*^9, 3.925902571053261*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"951a7502-3f23-46db-bad6-4f18af25b19c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rIJ", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "G", " ", "uIJ"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"B", "-", 
        RowBox[{
         FractionBox["2", "d"], "G"}]}], ")"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"uIJ", ".", "hIJ"}], "]"}], 
      RowBox[{"Inverse", "[", "hIJ", "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fIJ", "=", 
   RowBox[{"-", 
    RowBox[{"hIJ", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "Gd", " ", "\[Xi]IJsym"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Bd", "-", 
          RowBox[{
           FractionBox["2", "d"], "Gd"}]}], ")"}], " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[Xi]IJsym", ".", "hIJ"}], "]"}], 
        RowBox[{"Inverse", "[", "hIJ", "]"}]}], "+", 
       RowBox[{"2", "Xd", " ", "\[Xi]IJasym"}]}], ")"}], ".", "hIJ"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.925816872656487*^9, 3.925816886286708*^9}, 
   3.925871135814269*^9, {3.925871220302397*^9, 3.925871242154827*^9}, {
   3.925872301052278*^9, 3.925872375929863*^9}, {3.925872419813757*^9, 
   3.925872422316687*^9}, {3.925872480759965*^9, 3.925872482243118*^9}, {
   3.925872517834958*^9, 3.925872533237284*^9}, 3.925872602602444*^9, {
   3.925872640881915*^9, 3.925872659533607*^9}, 3.92616593571642*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"04a0f3f4-5f8c-47ce-ab32-b040449d862d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"T\[Mu]\[Nu]hs", "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Epsilon]f", "+", "pf"}], ")"}], 
     RowBox[{"u", "\[TensorProduct]", "u"}]}], "+", 
    RowBox[{"pf", " ", "inverse"}], "-", 
    RowBox[{"inverse", ".", "eI", ".", "rIJ", ".", 
     RowBox[{"eI", "\[Transpose]"}], ".", "metric"}]}], ")"}], "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "\[IndentingNewLine]", 
 RowBox[{"J\[Mu]hs", "-", 
  RowBox[{"nf", " ", "u"}], "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JI\[Mu]hs", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nIf", "\[TensorProduct]", "u"}], "+", 
     RowBox[{
      RowBox[{"fIJ", "\[Transpose]"}], ".", "hIJ", ".", 
      RowBox[{"eI", "\[Transpose]"}], ".", "inverse"}]}], ")"}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KIhs", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "sqdetg"], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{
          "coord", "\[LeftDoubleBracket]", "ii", "\[RightDoubleBracket]"}]], 
         RowBox[{"(", 
          RowBox[{"sqdetg", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"inverse", ".", "eI", ".", "rIJ"}], ")"}], 
            "\[LeftDoubleBracket]", "ii", "\[RightDoubleBracket]"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"nf", " ", "\[Mu]I"}]}], ")"}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[CurlyPhi]Ihs", "-", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"covariant", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"fIJ", "\[Transpose]"}], ".", "hIJ", ".", 
             RowBox[{"eI", "\[Transpose]"}]}], ")"}], "\[LeftDoubleBracket]", 
           "II", "\[RightDoubleBracket]"}], "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "]"}], ".", 
        "inverse"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FtIWnEAx/GT021JEWsXKSZ4mKMJjo09eByRqWWJNIR6GIsuEOhoBTFY
Gyx8WBfowmJrSLanGAx8kUSUgV0wyD3EGMtFoxpFF48HJYfibDW1/r//w4/P
0/flx3b1NdtEDMPcIoMNsnhsS3dk8Id+CPCq1pqCC+MtJ/Dbsly5TfTmk1TN
47cquLLD3oVtKyYOPrBM6aDKGayH/OWMGdpH40+g0VrfCkN12Q7YoHlko/3E
7HMYN1T1w/Dhn9dQkvw/DF3SsAsmiyMz8CWzMUs7T4K6JRGmDojBpbIP0G32
TsMB79Bn2Lr6Yg6uvdr1QaHNlIHellTRIfFhrvsiTHwNlcIY11sB5784KuFN
h+84SlznI2KeqPM7pdQx43V4366sgIFOkQKq1UOn8GNOfiFGHDE23oBMo5/6
LF/tFIif0imqXHGsiNYeGQrtahaGg6YeGPFZqMLT7r0iPfmzybMPVx0BHlqu
LcYhV/ibgSzrycL0902xiFju2rsEZb/ulUD3z98yyLw5k8NdY5aFhdH125D/
N3gH6q8kufdEcYTTwnfpqhoonVyjngMVByMQ
  "],
 CellLabel->"In[49]:=",ExpressionUUID->"9a241d5a-b6aa-46e4-a580-cc0e45986e2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.925293023582907*^9, 3.925293081397257*^9}, {
   3.9252932301042147`*^9, 3.925293238039916*^9}, 3.925293287322563*^9, {
   3.925293330840475*^9, 3.925293351102662*^9}, 3.925294789999927*^9, 
   3.925296304352147*^9, {3.9258128101555443`*^9, 3.925812824482107*^9}, {
   3.925813498491916*^9, 3.925813513944251*^9}, 3.925813939031151*^9, {
   3.925814098246456*^9, 3.9258141112007008`*^9}, 3.925816772813227*^9, 
   3.925871285865857*^9, 3.92587147459628*^9, 3.9258721353487024`*^9, 
   3.925872295470266*^9, 3.925872380980995*^9, {3.925872470501238*^9, 
   3.925872484024421*^9}, {3.925872519468005*^9, 3.925872566490964*^9}, 
   3.92587260442187*^9, {3.925872652583465*^9, 3.92587266077977*^9}, 
   3.925872703434599*^9, {3.9258728062115507`*^9, 3.925872831501699*^9}, {
   3.925872883033887*^9, 3.925872912025133*^9}, {3.92587294406538*^9, 
   3.925872964755715*^9}, 3.925902591670578*^9, 3.9259027026347313`*^9, 
   3.925910263237163*^9, {3.926165976998429*^9, 3.926165999178194*^9}, 
   3.926168434896328*^9, 3.926590686454431*^9, 3.927105502890707*^9, 
   3.9416086569648123`*^9, 3.941807432146078*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"2ef532cd-98e0-47a4-9441-378dbb9807f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.925293023582907*^9, 3.925293081397257*^9}, {
   3.9252932301042147`*^9, 3.925293238039916*^9}, 3.925293287322563*^9, {
   3.925293330840475*^9, 3.925293351102662*^9}, 3.925294789999927*^9, 
   3.925296304352147*^9, {3.9258128101555443`*^9, 3.925812824482107*^9}, {
   3.925813498491916*^9, 3.925813513944251*^9}, 3.925813939031151*^9, {
   3.925814098246456*^9, 3.9258141112007008`*^9}, 3.925816772813227*^9, 
   3.925871285865857*^9, 3.92587147459628*^9, 3.9258721353487024`*^9, 
   3.925872295470266*^9, 3.925872380980995*^9, {3.925872470501238*^9, 
   3.925872484024421*^9}, {3.925872519468005*^9, 3.925872566490964*^9}, 
   3.92587260442187*^9, {3.925872652583465*^9, 3.92587266077977*^9}, 
   3.925872703434599*^9, {3.9258728062115507`*^9, 3.925872831501699*^9}, {
   3.925872883033887*^9, 3.925872912025133*^9}, {3.92587294406538*^9, 
   3.925872964755715*^9}, 3.925902591670578*^9, 3.9259027026347313`*^9, 
   3.925910263237163*^9, {3.926165976998429*^9, 3.926165999178194*^9}, 
   3.926168434896328*^9, 3.926590686454431*^9, 3.927105502890707*^9, 
   3.9416086569648123`*^9, 3.941807432147608*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"b8de4942-ff64-45b7-9c86-40878392053b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.925293023582907*^9, 3.925293081397257*^9}, {
   3.9252932301042147`*^9, 3.925293238039916*^9}, 3.925293287322563*^9, {
   3.925293330840475*^9, 3.925293351102662*^9}, 3.925294789999927*^9, 
   3.925296304352147*^9, {3.9258128101555443`*^9, 3.925812824482107*^9}, {
   3.925813498491916*^9, 3.925813513944251*^9}, 3.925813939031151*^9, {
   3.925814098246456*^9, 3.9258141112007008`*^9}, 3.925816772813227*^9, 
   3.925871285865857*^9, 3.92587147459628*^9, 3.9258721353487024`*^9, 
   3.925872295470266*^9, 3.925872380980995*^9, {3.925872470501238*^9, 
   3.925872484024421*^9}, {3.925872519468005*^9, 3.925872566490964*^9}, 
   3.92587260442187*^9, {3.925872652583465*^9, 3.92587266077977*^9}, 
   3.925872703434599*^9, {3.9258728062115507`*^9, 3.925872831501699*^9}, {
   3.925872883033887*^9, 3.925872912025133*^9}, {3.92587294406538*^9, 
   3.925872964755715*^9}, 3.925902591670578*^9, 3.9259027026347313`*^9, 
   3.925910263237163*^9, {3.926165976998429*^9, 3.926165999178194*^9}, 
   3.926168434896328*^9, 3.926590686454431*^9, 3.927105502890707*^9, 
   3.9416086569648123`*^9, 3.941807432617915*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"54ebcc99-bc1a-4d49-963b-cb6cd726dffa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.925293023582907*^9, 3.925293081397257*^9}, {
   3.9252932301042147`*^9, 3.925293238039916*^9}, 3.925293287322563*^9, {
   3.925293330840475*^9, 3.925293351102662*^9}, 3.925294789999927*^9, 
   3.925296304352147*^9, {3.9258128101555443`*^9, 3.925812824482107*^9}, {
   3.925813498491916*^9, 3.925813513944251*^9}, 3.925813939031151*^9, {
   3.925814098246456*^9, 3.9258141112007008`*^9}, 3.925816772813227*^9, 
   3.925871285865857*^9, 3.92587147459628*^9, 3.9258721353487024`*^9, 
   3.925872295470266*^9, 3.925872380980995*^9, {3.925872470501238*^9, 
   3.925872484024421*^9}, {3.925872519468005*^9, 3.925872566490964*^9}, 
   3.92587260442187*^9, {3.925872652583465*^9, 3.92587266077977*^9}, 
   3.925872703434599*^9, {3.9258728062115507`*^9, 3.925872831501699*^9}, {
   3.925872883033887*^9, 3.925872912025133*^9}, {3.92587294406538*^9, 
   3.925872964755715*^9}, 3.925902591670578*^9, 3.9259027026347313`*^9, 
   3.925910263237163*^9, {3.926165976998429*^9, 3.926165999178194*^9}, 
   3.926168434896328*^9, 3.926590686454431*^9, 3.927105502890707*^9, 
   3.9416086569648123`*^9, 3.941807432837982*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"a3bbebe9-d011-43f8-91cb-b43dc9125c46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.925293023582907*^9, 3.925293081397257*^9}, {
   3.9252932301042147`*^9, 3.925293238039916*^9}, 3.925293287322563*^9, {
   3.925293330840475*^9, 3.925293351102662*^9}, 3.925294789999927*^9, 
   3.925296304352147*^9, {3.9258128101555443`*^9, 3.925812824482107*^9}, {
   3.925813498491916*^9, 3.925813513944251*^9}, 3.925813939031151*^9, {
   3.925814098246456*^9, 3.9258141112007008`*^9}, 3.925816772813227*^9, 
   3.925871285865857*^9, 3.92587147459628*^9, 3.9258721353487024`*^9, 
   3.925872295470266*^9, 3.925872380980995*^9, {3.925872470501238*^9, 
   3.925872484024421*^9}, {3.925872519468005*^9, 3.925872566490964*^9}, 
   3.92587260442187*^9, {3.925872652583465*^9, 3.92587266077977*^9}, 
   3.925872703434599*^9, {3.9258728062115507`*^9, 3.925872831501699*^9}, {
   3.925872883033887*^9, 3.925872912025133*^9}, {3.92587294406538*^9, 
   3.925872964755715*^9}, 3.925902591670578*^9, 3.9259027026347313`*^9, 
   3.925910263237163*^9, {3.926165976998429*^9, 3.926165999178194*^9}, 
   3.926168434896328*^9, 3.926590686454431*^9, 3.927105502890707*^9, 
   3.9416086569648123`*^9, 3.94180743616639*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"dd25a33e-5c90-4c58-9d68-e26bf6f331b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non-hydrostatic transport", "Chapter",
 CellChangeTimes->{{3.925871493254478*^9, 
  3.92587149587608*^9}},ExpressionUUID->"c1f48cfc-5e15-43b1-9895-\
88b9458f6830"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T\[Mu]\[Nu]diss", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Eta]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"inverse", "+", 
        RowBox[{"u", "\[TensorProduct]", "u"}]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"covariant", "[", 
         RowBox[{"metric", ".", "u"}], "]"}], "//", 
        RowBox[{
         RowBox[{"#", "+", 
          RowBox[{"#", "\[Transpose]"}]}], "&"}]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"inverse", "+", 
        RowBox[{"u", "\[TensorProduct]", "u"}]}], ")"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Zeta]", "-", 
       RowBox[{
        FractionBox["2", "d"], "\[Eta]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"inverse", "+", 
       RowBox[{"u", "\[TensorProduct]", "u"}]}], ")"}], 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"covariant", "[", 
        RowBox[{"metric", ".", "u"}], "]"}], ".", "inverse"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Mu]diss", "=", 
   RowBox[{
    RowBox[{"-", "\[Sigma]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T", " ", 
        RowBox[{"partial", "[", 
         FractionBox["\[Mu]", "T"], "]"}]}], "-", 
       RowBox[{"eI", ".", "\[Mu]I"}], "-", 
       RowBox[{"tF", ".", "u"}]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{"inverse", "+", 
       RowBox[{"u", "\[TensorProduct]", "u"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JI\[Mu]diss", "=", 
   RowBox[{
    RowBox[{"-", "\[Sigma]I"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T", " ", 
        RowBox[{
         RowBox[{"partial", "[", 
          FractionBox["\[Mu]I", "T"], "]"}], "\[Transpose]"}]}], "-", 
       RowBox[{"FI", ".", "u"}]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{"inverse", "+", 
       RowBox[{"u", "\[TensorProduct]", "u"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KIdiss", "=", 
   RowBox[{
    RowBox[{"-", "\[Sigma]\[Phi]"}], " ", 
    RowBox[{"u", ".", "eI", ".", 
     RowBox[{"Inverse", "[", "hIJ", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[CurlyPhi]Idiss", "=", 
   RowBox[{
    RowBox[{"-", "\[Sigma]\[CurlyPhi]"}], " ", 
    RowBox[{"hIJ", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Xi]I", ".", "u"}], "-", "\[Mu]I"}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.925296309949517*^9, 3.92529639261046*^9}, {
  3.925298581701959*^9, 3.925298604938843*^9}, {3.925298644031348*^9, 
  3.925298685676566*^9}, {3.925298760031341*^9, 3.925298836786778*^9}, {
  3.9258135226352797`*^9, 3.92581352441672*^9}, {3.925816151258725*^9, 
  3.9258162305422373`*^9}, {3.925872986382066*^9, 3.925873046066072*^9}, {
  3.925886014409888*^9, 3.925886014549464*^9}, {3.9258911757894506`*^9, 
  3.9258911922957172`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"166dc3b9-fc2f-4a6b-87ff-1f21ff0d4c7a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T\[Mu]\[Nu]", "=", 
   RowBox[{"T\[Mu]\[Nu]hs", "+", "T\[Mu]\[Nu]diss"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Mu]", "=", 
   RowBox[{"J\[Mu]hs", "+", "J\[Mu]diss"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JI\[Mu]", "=", 
   RowBox[{"JI\[Mu]hs", "+", "JI\[Mu]diss"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KI", "=", 
   RowBox[{"KIhs", "+", "KIdiss"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[CurlyPhi]I", "=", 
   RowBox[{"K\[CurlyPhi]Ihs", "+", "K\[CurlyPhi]Idiss"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.925891197316718*^9, 3.925891228691564*^9}, 
   3.92589130057537*^9, {3.925891353207945*^9, 3.92589136581141*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"330dfdb6-266e-47a0-a53f-0f86ba719c97"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of motion", "Chapter",
 CellChangeTimes->{{3.925871506805093*^9, 3.92587150843023*^9}, {
  3.925891368250814*^9, 
  3.925891373836444*^9}},ExpressionUUID->"0bf742b6-daca-4177-97dc-\
932da084febf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"modeBasis", "=", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]\[Beta]", "[", "ii", "]"}], "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"t\[Delta]\[Beta]", "[", "ii", "]"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}], 
               "+", 
               RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}], "//", 
            "Evaluate"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Delta]\[CapitalLambda]\[Beta]", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t\[Delta]\[CapitalLambda]\[Beta]", "-", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "y", ",", "z"}], "}"}], ".", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"t\[Delta]\[CapitalLambda]\[Beta]I", "[", "1", "]"}], 
               ",", 
               RowBox[{"t\[Delta]\[CapitalLambda]\[Beta]I", "[", "2", "]"}], 
               ",", 
               RowBox[{"t\[Delta]\[CapitalLambda]\[Beta]I", "[", "3", "]"}]}],
               "}"}]}]}], ")"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}]}], "]"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]\[CapitalLambda]\[Beta]I", "[", "II", "]"}], "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"t\[Delta]\[CapitalLambda]\[Beta]I", "[", "II", "]"}], 
             " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}], 
               "+", 
               RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}], "//", 
            "Evaluate"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]\[Phi]I", "[", "II", "]"}], "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"t\[Delta]\[Phi]I", "[", "II", "]"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}], 
               "+", 
               RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}], "//", 
            "Evaluate"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]\[CurlyPhi]I", "[", "II", "]"}], "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"t\[Delta]\[CurlyPhi]I", "[", "II", "]"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}], 
               "+", 
               RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}], "//", 
            "Evaluate"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Delta]\[CurlyPhi]", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
         RowBox[{"t\[Delta]\[CurlyPhi]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}]}], "]"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]g", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"t\[Delta]g", "[", 
                RowBox[{"ii", ",", "jj"}], "]"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}],
                  "+", 
                 RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}], "//", 
              "Evaluate"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "jj"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", 
          RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]A", "[", "ii", "]"}], "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t\[Delta]A", "[", "ii", "]"}], "-", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"x", ",", "y", ",", "z"}], "}"}], ".", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"t\[Delta]AI", "[", 
                   RowBox[{"1", ",", "ii"}], "]"}], ",", 
                  RowBox[{"t\[Delta]AI", "[", 
                   RowBox[{"2", ",", "ii"}], "]"}], ",", 
                  RowBox[{"t\[Delta]AI", "[", 
                   RowBox[{"3", ",", "ii"}], "]"}]}], "}"}]}]}], ")"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}], 
               "+", 
               RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}], "//", 
            "Evaluate"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]AI", "[", 
            RowBox[{"II", ",", "ii"}], "]"}], "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"t\[Delta]AI", "[", 
                RowBox[{"II", ",", "ii"}], "]"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}],
                  "+", 
                 RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}], "//", 
              "Evaluate"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
     "}"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.925287896680623*^9, 3.925288194277781*^9}, {
  3.925290492763735*^9, 3.925290586179987*^9}, {3.925294414496688*^9, 
  3.925294443760664*^9}, {3.9258730637126827`*^9, 3.92587306889734*^9}, {
  3.92590165414954*^9, 3.9259016739027233`*^9}, {3.92617231419571*^9, 
  3.926172362671015*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"d51379aa-feab-4219-850c-24b25bdeed33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EE1", "=", "KI"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE2", "=", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"inverse", ".", 
       RowBox[{"covariant", "[", 
        RowBox[{"metric", ".", "T\[Mu]\[Nu]", ".", "metric"}], "]"}]}], ",", 
      "Plus", ",", "2"}], "]"}], "-", 
    RowBox[{"tF", ".", "J\[Mu]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FI", "\[LeftDoubleBracket]", "II", "\[RightDoubleBracket]"}], 
       ".", 
       RowBox[{
       "JI\[Mu]", "\[LeftDoubleBracket]", "II", "\[RightDoubleBracket]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE3", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{"inverse", ".", 
     RowBox[{"covariant", "[", 
      RowBox[{"metric", ".", "J\[Mu]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE4", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"inverse", ".", 
        RowBox[{"covariant", "[", 
         RowBox[{"metric", ".", 
          RowBox[{
          "JI\[Mu]", "\[LeftDoubleBracket]", "II", 
           "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], "+", 
    RowBox[{"J\[Mu]", ".", "eI"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EE5", "=", "K\[CurlyPhi]I"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}]], 
        RowBox[{"{", 
         RowBox[{"EE1", ",", "EE2", ",", "EE3", ",", "EE4", ",", "EE5"}], 
         "}"}]}], "/.", "modeBasis"}], "//", "Flatten"}], "//", "Simplify"}], 
    "//", "Normal"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.925293389160652*^9, 3.925293414186048*^9}, {
   3.925293455591275*^9, 3.925293483977172*^9}, {3.925293682504506*^9, 
   3.925293940211275*^9}, {3.925293995781899*^9, 3.9252940217195*^9}, {
   3.925294120455033*^9, 3.925294123767178*^9}, {3.9252944881564302`*^9, 
   3.92529448937379*^9}, {3.925294542185785*^9, 3.925294555347766*^9}, {
   3.925294621783496*^9, 3.9252946220510902`*^9}, 3.925296370328285*^9, {
   3.9252969524998617`*^9, 3.9252969632141533`*^9}, {3.92529700225181*^9, 
   3.925297021422765*^9}, {3.9258135376357517`*^9, 3.92581354004685*^9}, {
   3.9258136562717047`*^9, 3.925813657990881*^9}, {3.925813733782641*^9, 
   3.925813734036175*^9}, {3.925813883231514*^9, 3.92581389877798*^9}, {
   3.9258730953379*^9, 3.925873105027724*^9}, {3.92588604919016*^9, 
   3.925886049548421*^9}, {3.925901807873501*^9, 3.925901809874027*^9}, {
   3.9259027892508307`*^9, 3.925902805666462*^9}, {3.926168562458841*^9, 
   3.9261685773716917`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"be51660d-a604-4d36-b101-6871a852d32a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fields", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"t\[Delta]\[Phi]I", "[", "II", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"t\[Delta]\[Beta]", "[", "ii", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}], ",", 
      "t\[Delta]\[CapitalLambda]\[Beta]", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"t\[Delta]\[CapitalLambda]\[Beta]I", "[", "II", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"t\[Delta]\[CurlyPhi]I", "[", "II", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "}"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92529404689764*^9, 3.925294146610009*^9}, {
  3.925296968665508*^9, 3.92529697180381*^9}, {3.925873111779482*^9, 
  3.925873115617791*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"a6888b2a-0100-4fa1-b651-2c565388402f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]Mat", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "X"], "EE"}], ",", 
      RowBox[{"{", 
       RowBox[{"X", ",", "fields"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.925293905768673*^9, 3.9252939059155273`*^9}, {
  3.92529395674986*^9, 3.925294041342262*^9}, {3.925294143155176*^9, 
  3.925294155299872*^9}, {3.925296516627223*^9, 3.925296524725024*^9}, {
  3.92581418697241*^9, 3.925814214718053*^9}, {3.92587317718605*^9, 
  3.9258731774650307`*^9}, {3.925876751678325*^9, 3.925876751833571*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"471c26fb-49bb-45bd-992d-1040d12969a9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modes", "Title",
 CellChangeTimes->{{3.92587154204219*^9, 
  3.9258715425732822`*^9}},ExpressionUUID->"26c29388-cf76-473b-9f52-\
8ea4202737c0"],

Cell["\<\
For simplicity, we will assume the following for some of the modes\
\>", "Text",
 CellChangeTimes->{{3.925887366427853*^9, 3.9258874009590607`*^9}, {
  3.9258874870701113`*^9, 3.925887498555429*^9}, {3.927105580156804*^9, 
  3.927105580883409*^9}},ExpressionUUID->"9d7dcde1-e3ff-451f-af97-\
03e2c9d4a438"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n0", "->", "0"}], ",", 
     RowBox[{"\[Mu]0", "->", "0"}], ",", 
     RowBox[{"\[Chi]sn", "->", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.925887405088849*^9, 3.9258874134819736`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"f497fec8-3a32-4007-830f-beca7e788ebe"],

Cell["For  later, we identify the definitions", "Text",
 CellChangeTimes->{{3.9258875016585608`*^9, 
  3.925887508342585*^9}},ExpressionUUID->"7dbddd4c-e4a6-4513-b993-\
c7646f472a7e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", "+", 
       RowBox[{
        SuperscriptBox["n0", "2"], "/", "\[Sigma]\[Phi]"}]}], ")"}]}], 
    "\[Chi]d"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det\[Chi]", "=", 
   RowBox[{
    RowBox[{"\[Chi]nn", " ", "\[Chi]ss"}], "-", 
    SuperscriptBox["\[Chi]sn", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vparr", "=", 
   SqrtBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["s0", "2"], " ", "\[Chi]nn"}], "-", 
       RowBox[{"2", " ", "n0", " ", "s0", " ", "\[Chi]sn"}], "+", 
       RowBox[{
        SuperscriptBox["n0", "2"], " ", "\[Chi]ss"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s0", " ", "T0"}], "+", 
         RowBox[{"n0", " ", "\[Mu]0"}]}], ")"}], " ", "det\[Chi]"}]], "+", 
     FractionBox[
      RowBox[{"B", "+", 
       RowBox[{"2", 
        FractionBox[
         RowBox[{"d", "-", "1"}], "d"], " ", "G"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s0", " ", "T0"}], "+", 
        RowBox[{"n0", " ", "\[Mu]0"}]}], ")"}]]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vperp", "=", 
   SqrtBox[
    FractionBox["G", 
     RowBox[{
      RowBox[{"s0", " ", "T0"}], "+", 
      RowBox[{"n0", " ", "\[Mu]0"}]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dn", "=", 
   FractionBox["\[Sigma]", "\[Chi]nn"]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D\[Phi]", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Sigma]\[Phi]", "+", 
      RowBox[{
       SuperscriptBox["n0", "2"], "/", "\[Sigma]"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s0", " ", "T0"}], "+", 
        RowBox[{"n0", " ", "\[Mu]0"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n0", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"B", "+", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"d", "-", "1"}], "d"], "G"}]}], ")"}], " ", 
         "\[Chi]nn"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["T0", "2"], " ", "det\[Chi]", " ", 
      SuperscriptBox["vparr", "2"]}]]}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.925887513918951*^9, 3.925887526016239*^9}, {
  3.925887622569851*^9, 3.925887634804641*^9}, {3.9258877833349237`*^9, 
  3.92588778634286*^9}, {3.925888010026455*^9, 3.925888042960142*^9}, {
  3.941807461228359*^9, 3.941807480480235*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"39138e58-8e5e-463e-81a9-5b09ff2828e6"],

Cell[CellGroupData[{

Cell["Ordinary crystal", "Chapter",
 CellChangeTimes->{{3.925876783594724*^9, 3.925876789293232*^9}, {
  3.927105618430955*^9, 
  3.927105619331545*^9}},ExpressionUUID->"1e8f21cc-0405-435a-90f6-\
72a6a508827e"],

Cell["\<\
For a normal crystal, we just ignore both the dipole Ward identities and \
dipole Josephson equations, and look at the following block of the dispersion \
matrix\
\>", "Text",
 CellChangeTimes->{{3.925876794916416*^9, 
  3.925876894533859*^9}},ExpressionUUID->"daac9ca1-513a-4e3c-b580-\
4218f179569d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]MatOrd", "=", 
   RowBox[{"\[CapitalDelta]Mat", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "8"}], ",", 
     RowBox[{"1", ";;", "8"}]}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]Ord", "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]MatOrd", "//", "Det"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.925876895870296*^9, 3.925876951515611*^9}, {
  3.927105622433421*^9, 3.9271056306500607`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"d6229814-cc47-44d1-ad70-64c22fd518d1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]Ord", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{"vparr", " ", "k"}]}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "9"]}], "&"}]}], "//", "Simplify"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "1", " ", "pair", " ", "of", " ", "longitudinal", " ", "sound", " ", 
    "modes"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]Ord", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{"vperp", " ", "k"}]}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "9"]}], "&"}]}], "//", "Simplify"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d", "-", "1"}], ")"}], " ", "pairs", " ", "of", " ", 
    "transverse", " ", "sound", " ", "modes"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]Ord", "/.", 
      RowBox[{"\[Omega]", "->", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "Dn", " ", 
        SuperscriptBox["k", "2"]}]}]}], "/.", "simp"}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "12"]}], "&"}]}], "//", "Simplify"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"charge", " ", "diffusion", " ", "mode"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]Ord", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "D\[Phi]", " ", 
       SuperscriptBox["k", "2"]}]}]}], "/.", "simp"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "12"]}], "&"}]}], "//", "Simplify", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"crystal", " ", "diffusion", " ", "mode"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.925876960730882*^9, 3.92587724082372*^9}, {
  3.925877301476357*^9, 3.925877352015779*^9}, {3.925877527919832*^9, 
  3.925877542760235*^9}, {3.925886382616857*^9, 3.925886393815613*^9}, {
  3.925887260669149*^9, 3.925887307505226*^9}, {3.9258873395751333`*^9, 
  3.925887341255293*^9}, {3.925887416919839*^9, 3.925887483404031*^9}, {
  3.925887531458931*^9, 3.925887543420718*^9}, {3.925888026038789*^9, 
  3.925888029406245*^9}, {3.9271056332187967`*^9, 3.927105639008711*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"d244ef5b-8dde-482f-99a8-7e5961f83afa"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "9"],
  SeriesData[$CellContext`k, 0, {}, 9, 9, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.925876967887844*^9, 3.925877189059113*^9}, {
   3.925877234250549*^9, 3.925877267461968*^9}, {3.925877311406344*^9, 
   3.92587735235651*^9}, 3.925877533687215*^9, {3.925887263383747*^9, 
   3.925887341800236*^9}, {3.925887418569069*^9, 3.925887473508608*^9}, {
   3.9258875345629053`*^9, 3.925887543884335*^9}, 3.925887640592266*^9, {
   3.925888030253528*^9, 3.9258880495616913`*^9}, 3.925891388456099*^9, 
   3.925902780318937*^9, 3.925902818624668*^9, 3.925910337808174*^9, 
   3.926166142717475*^9, 3.926590726262944*^9, 3.927105603687881*^9, 
   3.927105641496511*^9, 3.941807485034724*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"5ece59e4-5450-4738-a012-5cf1cbc2e6d2"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "9"],
  SeriesData[$CellContext`k, 0, {}, 9, 9, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.925876967887844*^9, 3.925877189059113*^9}, {
   3.925877234250549*^9, 3.925877267461968*^9}, {3.925877311406344*^9, 
   3.92587735235651*^9}, 3.925877533687215*^9, {3.925887263383747*^9, 
   3.925887341800236*^9}, {3.925887418569069*^9, 3.925887473508608*^9}, {
   3.9258875345629053`*^9, 3.925887543884335*^9}, 3.925887640592266*^9, {
   3.925888030253528*^9, 3.9258880495616913`*^9}, 3.925891388456099*^9, 
   3.925902780318937*^9, 3.925902818624668*^9, 3.925910337808174*^9, 
   3.926166142717475*^9, 3.926590726262944*^9, 3.927105603687881*^9, 
   3.927105641496511*^9, 3.941807485406742*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"e6a57a30-b2d1-4c41-aff3-97eff7a60283"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "12"],
  SeriesData[$CellContext`k, 0, {}, 12, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.925876967887844*^9, 3.925877189059113*^9}, {
   3.925877234250549*^9, 3.925877267461968*^9}, {3.925877311406344*^9, 
   3.92587735235651*^9}, 3.925877533687215*^9, {3.925887263383747*^9, 
   3.925887341800236*^9}, {3.925887418569069*^9, 3.925887473508608*^9}, {
   3.9258875345629053`*^9, 3.925887543884335*^9}, 3.925887640592266*^9, {
   3.925888030253528*^9, 3.9258880495616913`*^9}, 3.925891388456099*^9, 
   3.925902780318937*^9, 3.925902818624668*^9, 3.925910337808174*^9, 
   3.926166142717475*^9, 3.926590726262944*^9, 3.927105603687881*^9, 
   3.927105641496511*^9, 3.941807485408082*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"24645046-dcd1-4b91-8164-f1c527de0f74"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "12"],
  SeriesData[$CellContext`k, 0, {}, 12, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.925876967887844*^9, 3.925877189059113*^9}, {
   3.925877234250549*^9, 3.925877267461968*^9}, {3.925877311406344*^9, 
   3.92587735235651*^9}, 3.925877533687215*^9, {3.925887263383747*^9, 
   3.925887341800236*^9}, {3.925887418569069*^9, 3.925887473508608*^9}, {
   3.9258875345629053`*^9, 3.925887543884335*^9}, 3.925887640592266*^9, {
   3.925888030253528*^9, 3.9258880495616913`*^9}, 3.925891388456099*^9, 
   3.925902780318937*^9, 3.925902818624668*^9, 3.925910337808174*^9, 
   3.926166142717475*^9, 3.926590726262944*^9, 3.927105603687881*^9, 
   3.927105641496511*^9, 3.941807485481327*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"a1063784-8180-47cf-8afa-4442b726353c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dipole-invariant crystal -- normal phase", "Chapter",
 CellChangeTimes->{{3.925877394050613*^9, 3.925877397725109*^9}, {
  3.927105654390918*^9, 
  3.927105657011166*^9}},ExpressionUUID->"cf1317e6-092b-475d-965d-\
76f0fba9348a"],

Cell["This time, we only ignore the dipole Josephson equations", "Text",
 CellChangeTimes->{{3.9258774034264708`*^9, 3.9258774120759983`*^9}, 
   3.927105609913639*^9},ExpressionUUID->"c2ea03f7-d0ab-4c82-a05e-\
af6a57c7dc7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]MatNorm", "=", 
   RowBox[{"\[CapitalDelta]Mat", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "11"}], ",", 
     RowBox[{"1", ";;", "11"}]}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]Norm", "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]MatNorm", "//", "Det"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.925877423907003*^9, 3.925877450062615*^9}, {
  3.927105646090575*^9, 3.927105662387384*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"d2249ca1-2ef2-4bb9-9a3a-2ad9a381eb3c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]Norm", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[CapitalGamma]"}]}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      RowBox[{"O", "[", "k", "]"}]}], "&"}]}], "//", "Simplify"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"d", " ", "massive", " ", "modes"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]Norm", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{"vparr", " ", "k"}]}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "9"]}], "&"}]}], "//", "Simplify"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "1", " ", "pair", " ", "of", " ", "longitudinal", " ", "sound", " ", 
    "modes"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]Norm", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{"vperp", " ", "k"}]}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "9"]}], "&"}]}], "//", "Simplify"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d", "-", "1"}], ")"}], " ", "pairs", " ", "of", " ", 
    "transverse", " ", "sound", " ", "modes"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]Norm", "/.", 
    RowBox[{"\[Omega]", "->", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "D\[Phi]", " ", 
      SuperscriptBox["k", "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "11"]}], "&"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"crystal", " ", "diffusion", " ", "mode"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]Norm", "/.", 
    RowBox[{"\[Omega]", "->", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      FractionBox["\[Sigma]I", 
       RowBox[{
        FractionBox[
         SuperscriptBox["n0", "2"], 
         RowBox[{"(", 
          RowBox[{"B", "+", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"d", "-", "1"}], "d"], " ", "G"}]}], ")"}]], "+", 
        "\[Chi]nn"}]], " ", 
      SuperscriptBox["k", "4"]}]}]}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "13"]}], "&"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"charge", " ", "subdiffusion", " ", "mode"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.925877479295168*^9, 3.92587757311878*^9}, {
   3.9258859851969223`*^9, 3.9258860060584373`*^9}, {3.925886074266754*^9, 
   3.925886139771421*^9}, 3.925886229149877*^9, {3.925886302554936*^9, 
   3.925886398974584*^9}, {3.92588671075484*^9, 3.925886723629837*^9}, {
   3.92588756167141*^9, 3.925887574183449*^9}, {3.925887648097988*^9, 
   3.925887712474908*^9}, {3.925887744276626*^9, 3.925887760635133*^9}, {
   3.92588779069984*^9, 3.92588779245678*^9}, {3.92588782829587*^9, 
   3.925887851980401*^9}, {3.925888053864479*^9, 3.9258880556997223`*^9}, {
   3.926166154369762*^9, 3.9261661799473047`*^9}, {3.927105664158305*^9, 
   3.927105670288148*^9}, {3.941609453822189*^9, 3.941609463566909*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"9fd030d1-4d18-4604-a885-f7b701654407"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "1"],
  SeriesData[$CellContext`k, 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.925877480520033*^9, 3.92587751852047*^9}, {
   3.925877550877164*^9, 3.925877574003883*^9}, {3.925885986016139*^9, 
   3.925886006535017*^9}, {3.925886070063167*^9, 3.925886084858725*^9}, {
   3.925886121389069*^9, 3.925886140334141*^9}, 3.925886229746996*^9, {
   3.925886320903351*^9, 3.925886326852045*^9}, 3.925887574546793*^9, 
   3.925887661556754*^9, 3.925887713255478*^9, 3.925887761155196*^9, 
   3.925887792877705*^9, {3.925887841060154*^9, 3.925887852561159*^9}, 
   3.925888056039897*^9, 3.925891396017119*^9, 3.925902825898786*^9, 
   3.925910345677003*^9, {3.926166151003491*^9, 3.9261661805399857`*^9}, 
   3.926590734506143*^9, 3.927105678062689*^9, {3.941608738475865*^9, 
   3.941608755138868*^9}, {3.9416094541834083`*^9, 3.941609463972024*^9}, 
   3.941807509056535*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"d8200b5e-913e-4222-9e9d-da1b3aa2edd8"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "9"],
  SeriesData[$CellContext`k, 0, {}, 9, 9, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.925877480520033*^9, 3.92587751852047*^9}, {
   3.925877550877164*^9, 3.925877574003883*^9}, {3.925885986016139*^9, 
   3.925886006535017*^9}, {3.925886070063167*^9, 3.925886084858725*^9}, {
   3.925886121389069*^9, 3.925886140334141*^9}, 3.925886229746996*^9, {
   3.925886320903351*^9, 3.925886326852045*^9}, 3.925887574546793*^9, 
   3.925887661556754*^9, 3.925887713255478*^9, 3.925887761155196*^9, 
   3.925887792877705*^9, {3.925887841060154*^9, 3.925887852561159*^9}, 
   3.925888056039897*^9, 3.925891396017119*^9, 3.925902825898786*^9, 
   3.925910345677003*^9, {3.926166151003491*^9, 3.9261661805399857`*^9}, 
   3.926590734506143*^9, 3.927105678062689*^9, {3.941608738475865*^9, 
   3.941608755138868*^9}, {3.9416094541834083`*^9, 3.941609463972024*^9}, 
   3.941807511745954*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"362c4a49-0e94-4279-99c8-9169712d3c7a"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "9"],
  SeriesData[$CellContext`k, 0, {}, 9, 9, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.925877480520033*^9, 3.92587751852047*^9}, {
   3.925877550877164*^9, 3.925877574003883*^9}, {3.925885986016139*^9, 
   3.925886006535017*^9}, {3.925886070063167*^9, 3.925886084858725*^9}, {
   3.925886121389069*^9, 3.925886140334141*^9}, 3.925886229746996*^9, {
   3.925886320903351*^9, 3.925886326852045*^9}, 3.925887574546793*^9, 
   3.925887661556754*^9, 3.925887713255478*^9, 3.925887761155196*^9, 
   3.925887792877705*^9, {3.925887841060154*^9, 3.925887852561159*^9}, 
   3.925888056039897*^9, 3.925891396017119*^9, 3.925902825898786*^9, 
   3.925910345677003*^9, {3.926166151003491*^9, 3.9261661805399857`*^9}, 
   3.926590734506143*^9, 3.927105678062689*^9, {3.941608738475865*^9, 
   3.941608755138868*^9}, {3.9416094541834083`*^9, 3.941609463972024*^9}, 
   3.94180751232091*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"e9cc2612-af80-4692-a49a-729a4ac94279"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "11"],
  SeriesData[$CellContext`k, 0, {}, 11, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.925877480520033*^9, 3.92587751852047*^9}, {
   3.925877550877164*^9, 3.925877574003883*^9}, {3.925885986016139*^9, 
   3.925886006535017*^9}, {3.925886070063167*^9, 3.925886084858725*^9}, {
   3.925886121389069*^9, 3.925886140334141*^9}, 3.925886229746996*^9, {
   3.925886320903351*^9, 3.925886326852045*^9}, 3.925887574546793*^9, 
   3.925887661556754*^9, 3.925887713255478*^9, 3.925887761155196*^9, 
   3.925887792877705*^9, {3.925887841060154*^9, 3.925887852561159*^9}, 
   3.925888056039897*^9, 3.925891396017119*^9, 3.925902825898786*^9, 
   3.925910345677003*^9, {3.926166151003491*^9, 3.9261661805399857`*^9}, 
   3.926590734506143*^9, 3.927105678062689*^9, {3.941608738475865*^9, 
   3.941608755138868*^9}, {3.9416094541834083`*^9, 3.941609463972024*^9}, 
   3.941807516709381*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"c996afed-0b4c-45f3-be30-6243ebbbff69"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "13"],
  SeriesData[$CellContext`k, 0, {}, 13, 13, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.925877480520033*^9, 3.92587751852047*^9}, {
   3.925877550877164*^9, 3.925877574003883*^9}, {3.925885986016139*^9, 
   3.925886006535017*^9}, {3.925886070063167*^9, 3.925886084858725*^9}, {
   3.925886121389069*^9, 3.925886140334141*^9}, 3.925886229746996*^9, {
   3.925886320903351*^9, 3.925886326852045*^9}, 3.925887574546793*^9, 
   3.925887661556754*^9, 3.925887713255478*^9, 3.925887761155196*^9, 
   3.925887792877705*^9, {3.925887841060154*^9, 3.925887852561159*^9}, 
   3.925888056039897*^9, 3.925891396017119*^9, 3.925902825898786*^9, 
   3.925910345677003*^9, {3.926166151003491*^9, 3.9261661805399857`*^9}, 
   3.926590734506143*^9, 3.927105678062689*^9, {3.941608738475865*^9, 
   3.941608755138868*^9}, {3.9416094541834083`*^9, 3.941609463972024*^9}, 
   3.9418075168472147`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"6c80bfe5-dcce-45e1-8db1-48e640bddf04"]
}, Open  ]],

Cell[TextData[{
 "We identified the diffusion mode to be associated with \
\[OpenCurlyDoubleQuote]crystal diffusion\[CloseCurlyDoubleQuote] because it \
is controlled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "\[Phi]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "78f197f5-de72-47ba-82af-78df22a87e30"],
 " alone in the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "0"], "->", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a7499625-e61c-4ae6-a9ea-62b2e978db44"],
 "."
}], "Text",
 CellChangeTimes->{{3.925886407542007*^9, 3.925886456576831*^9}, 
   3.925887862350603*^9},ExpressionUUID->"722420bc-714f-4985-931e-\
29dc2498d90d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["p-wave phase", "Chapter",
 CellChangeTimes->{{3.925886507675661*^9, 
  3.925886510179989*^9}},ExpressionUUID->"485353c8-2768-4bc7-9d29-\
e179b673091f"],

Cell["In this phase, we take the full dispersion matrix", "Text",
 CellChangeTimes->{{3.925886512911962*^9, 
  3.925886520166566*^9}},ExpressionUUID->"083bc3eb-f73d-4456-8a61-\
4cf2f16e1c59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"\[CapitalDelta]Mat", "//", "Det"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.925886522017843*^9, 3.925886540867766*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"7d6d0d43-fb44-4cd0-adfd-f56475707124"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[CapitalGamma]"}]}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      RowBox[{"O", "[", "k", "]"}]}], "&"}]}], "//", "Simplify"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"d", " ", "massive", " ", "modes"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{"vparr", " ", "k"}]}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "12"]}], "&"}]}], "//", "Simplify"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "1", " ", "pair", " ", "of", " ", "longitudinal", " ", "sound", " ", 
    "modes"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{"vperp", " ", "k"}]}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "12"]}], "&"}]}], "//", "Simplify"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d", "-", "1"}], ")"}], " ", "pairs", " ", "of", " ", 
    "transverse", " ", "sound", " ", "modes"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "D\[Phi]", " ", 
       SuperscriptBox["k", "2"]}]}]}], "/.", "simp"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "18"]}], "&"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Gd", "-", "Xd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n0", "2"], "+", 
           RowBox[{"\[Sigma]\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Sigma]", "+", "\[Sigma]\[CurlyPhi]"}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n0", "2"], "+", 
           RowBox[{"\[Sigma]", " ", "\[Sigma]\[Phi]"}]}], ")"}], " ", 
         "\[Sigma]\[CurlyPhi]"}]], " ", 
       SuperscriptBox["k", "2"]}]}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "18"]}], "&"}]}], "//", "Simplify"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], " ", "transverse", " ", "crystal"}], 
    "-", 
    RowBox[{"Goldstone", " ", "diffusion", " ", "modes"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "Bd"}], "+", 
             RowBox[{"4", " ", "Gd"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "+", "\[Sigma]\[CurlyPhi]"}], ")"}], " ", 
           "\[Chi]nn"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "Bd"}], "+", 
              RowBox[{"4", " ", "Gd"}]}], ")"}], " ", "\[Chi]nn", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               SuperscriptBox["\[Sigma]\[CurlyPhi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "Bd"}], "+", 
                 RowBox[{"4", " ", "Gd"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Sigma]", "+", "\[Sigma]\[CurlyPhi]"}], ")"}], 
                "2"], " ", "\[Chi]nn"}]}], ")"}]}]]}], 
         RowBox[{
         "6", " ", "\[Sigma]", " ", "\[Sigma]\[CurlyPhi]", " ", "\[Chi]nn"}]],
         " ", ")"}], 
       SuperscriptBox["k", "2"]}]}]}], "/.", "simp"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "18"]}], "&"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "Bd"}], "+", 
             RowBox[{"4", " ", "Gd"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "+", "\[Sigma]\[CurlyPhi]"}], ")"}], " ", 
           "\[Chi]nn"}], "-", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "Bd"}], "+", 
              RowBox[{"4", " ", "Gd"}]}], ")"}], " ", "\[Chi]nn", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               SuperscriptBox["\[Sigma]\[CurlyPhi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "Bd"}], "+", 
                 RowBox[{"4", " ", "Gd"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Sigma]", "+", "\[Sigma]\[CurlyPhi]"}], ")"}], 
                "2"], " ", "\[Chi]nn"}]}], ")"}]}]]}], 
         RowBox[{
         "6", " ", "\[Sigma]", " ", "\[Sigma]\[CurlyPhi]", " ", "\[Chi]nn"}]],
         " ", ")"}], 
       SuperscriptBox["k", "2"]}]}]}], "/.", "simp"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "18"]}], "&"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.925886561580901*^9, 3.925886597903324*^9}, {
   3.925886681124134*^9, 3.925886735981853*^9}, {3.925886833588987*^9, 
   3.925886874435666*^9}, {3.925887876691366*^9, 3.92588788622453*^9}, {
   3.9258879252194633`*^9, 3.9258879320107727`*^9}, {3.925887966837137*^9, 
   3.925887978007076*^9}, {3.92588807790139*^9, 3.925888079559849*^9}, {
   3.925888428569886*^9, 3.925888433222693*^9}, 3.925891572090824*^9, {
   3.925891833827276*^9, 3.925891907932501*^9}, {3.925891949367529*^9, 
   3.925892013014246*^9}, {3.926166446717534*^9, 3.926166447878901*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"27c334b1-7c99-4f81-aeb2-5b3967b3258a"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "1"],
  SeriesData[$CellContext`k, 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.92588656377052*^9, 3.9258865948483143`*^9}, 
   3.925886681960865*^9, 3.925886875170871*^9, 3.925887886726891*^9, 
   3.925887978485214*^9, 3.92588807996398*^9, 3.925888433896294*^9, 
   3.925891434418325*^9, 3.925891579892526*^9, 3.925891949983015*^9, 
   3.925892013545834*^9, 3.925902850205329*^9, 3.92591036919035*^9, 
   3.926166190694182*^9, 3.926590742189913*^9, 3.92710569366848*^9, 
   3.9418075511168833`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"ef10bb97-e232-4197-a915-6fc7540ca2f3"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "12"],
  SeriesData[$CellContext`k, 0, {}, 12, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.92588656377052*^9, 3.9258865948483143`*^9}, 
   3.925886681960865*^9, 3.925886875170871*^9, 3.925887886726891*^9, 
   3.925887978485214*^9, 3.92588807996398*^9, 3.925888433896294*^9, 
   3.925891434418325*^9, 3.925891579892526*^9, 3.925891949983015*^9, 
   3.925892013545834*^9, 3.925902850205329*^9, 3.92591036919035*^9, 
   3.926166190694182*^9, 3.926590742189913*^9, 3.92710569366848*^9, 
   3.941807564800556*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"84c11514-954a-4113-a534-3871f0a034df"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "12"],
  SeriesData[$CellContext`k, 0, {}, 12, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.92588656377052*^9, 3.9258865948483143`*^9}, 
   3.925886681960865*^9, 3.925886875170871*^9, 3.925887886726891*^9, 
   3.925887978485214*^9, 3.92588807996398*^9, 3.925888433896294*^9, 
   3.925891434418325*^9, 3.925891579892526*^9, 3.925891949983015*^9, 
   3.925892013545834*^9, 3.925902850205329*^9, 3.92591036919035*^9, 
   3.926166190694182*^9, 3.926590742189913*^9, 3.92710569366848*^9, 
   3.941807566077468*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"f17857d7-c2ca-4c2a-becf-0d5481b392b0"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "18"],
  SeriesData[$CellContext`k, 0, {}, 18, 18, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.92588656377052*^9, 3.9258865948483143`*^9}, 
   3.925886681960865*^9, 3.925886875170871*^9, 3.925887886726891*^9, 
   3.925887978485214*^9, 3.92588807996398*^9, 3.925888433896294*^9, 
   3.925891434418325*^9, 3.925891579892526*^9, 3.925891949983015*^9, 
   3.925892013545834*^9, 3.925902850205329*^9, 3.92591036919035*^9, 
   3.926166190694182*^9, 3.926590742189913*^9, 3.92710569366848*^9, 
   3.9418075663637753`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"a45fa212-73bf-4747-bfd5-59aed40e9e9c"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "18"],
  SeriesData[$CellContext`k, 0, {}, 18, 18, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.92588656377052*^9, 3.9258865948483143`*^9}, 
   3.925886681960865*^9, 3.925886875170871*^9, 3.925887886726891*^9, 
   3.925887978485214*^9, 3.92588807996398*^9, 3.925888433896294*^9, 
   3.925891434418325*^9, 3.925891579892526*^9, 3.925891949983015*^9, 
   3.925892013545834*^9, 3.925902850205329*^9, 3.92591036919035*^9, 
   3.926166190694182*^9, 3.926590742189913*^9, 3.92710569366848*^9, 
   3.941807568397564*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"a5243f3e-e576-4735-8131-a0a0b1cd4d81"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "18"],
  SeriesData[$CellContext`k, 0, {}, 18, 18, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.92588656377052*^9, 3.9258865948483143`*^9}, 
   3.925886681960865*^9, 3.925886875170871*^9, 3.925887886726891*^9, 
   3.925887978485214*^9, 3.92588807996398*^9, 3.925888433896294*^9, 
   3.925891434418325*^9, 3.925891579892526*^9, 3.925891949983015*^9, 
   3.925892013545834*^9, 3.925902850205329*^9, 3.92591036919035*^9, 
   3.926166190694182*^9, 3.926590742189913*^9, 3.92710569366848*^9, 
   3.941807573361471*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"70589d15-d2a8-4262-98be-a83867b073d3"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "18"],
  SeriesData[$CellContext`k, 0, {}, 18, 18, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.92588656377052*^9, 3.9258865948483143`*^9}, 
   3.925886681960865*^9, 3.925886875170871*^9, 3.925887886726891*^9, 
   3.925887978485214*^9, 3.92588807996398*^9, 3.925888433896294*^9, 
   3.925891434418325*^9, 3.925891579892526*^9, 3.925891949983015*^9, 
   3.925892013545834*^9, 3.925902850205329*^9, 3.92591036919035*^9, 
   3.926166190694182*^9, 3.926590742189913*^9, 3.92710569366848*^9, 
   3.941807578711886*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"4376bfe5-d973-417e-b881-5a25480c2d92"]
}, Open  ]],

Cell["\<\
Note that the final pair of modes may be propagating or purely diffusive \
based on the sign of the term inside the square-root.\
\>", "Text",
 CellChangeTimes->{{3.927106012192286*^9, 
  3.927106093043029*^9}},ExpressionUUID->"ab9b3f36-1b2e-45ae-b6f8-\
95e74275dec9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["s-wave phase", "Chapter",
 CellChangeTimes->{{3.925888655261915*^9, 
  3.9258886572461987`*^9}},ExpressionUUID->"416417a4-65bc-4cb0-b55e-\
30548060d586"],

Cell["\<\
This phase needs a bit more work, because we need to convert the vector \
Goldstone dynamics to scalar Goldstone\
\>", "Text",
 CellChangeTimes->{{3.925888661718597*^9, 3.925888669778199*^9}, {
   3.925889233008025*^9, 3.925889240015197*^9}, 
   3.9258893750794907`*^9},ExpressionUUID->"f6472c65-66ed-42df-8fe1-\
48293f4c0332"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sReplace", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]\[CurlyPhi]I", "[", "II", "]"}], "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "\[Epsilon]"], "\[CurlyPhi]Is"}], "+", 
             SuperscriptBox[
              RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], ")"}], 
           "\[LeftDoubleBracket]", "II", "\[RightDoubleBracket]"}], "//", 
          "Normal"}], "//", "Evaluate"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.925889243522017*^9, 3.925889293389461*^9}, {
  3.92588934259479*^9, 3.925889370904566*^9}, {3.925890799434948*^9, 
  3.9258908088283453`*^9}, {3.925890845742261*^9, 3.925890848972208*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"357ff6fe-553f-4693-9ad9-f02323964e5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]swave", "=", 
   RowBox[{"\[ScriptCapitalF]", "/.", "sReplace"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.925890785352634*^9, 3.925890789760185*^9}, {
  3.925890852957188*^9, 3.925890881240952*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"27b4d2e8-98ed-418d-bf76-022999da8ef4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T\[Mu]\[Nu]hsswave", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "sqdetg"], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["2", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"ii", ",", "jj"}], "]"}]], 
         RowBox[{"\[Epsilon]", " ", "back"}]], 
        RowBox[{"VariationalD", "[", 
         RowBox[{"\[ScriptCapitalF]swave", ",", 
          RowBox[{
           RowBox[{"\[Delta]g", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"d", "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", 
         RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Mu]hsswave", "=", 
   RowBox[{
    FractionBox["1", "sqdetg"], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Epsilon]", " ", "back"}]], 
       RowBox[{"VariationalD", "[", 
        RowBox[{"\[ScriptCapitalF]swave", ",", 
         RowBox[{
          RowBox[{"\[Delta]A", "[", "ii", "]"}], "[", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JI\[Mu]hsswave", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "sqdetg"], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Epsilon]", " ", "back"}]], 
        RowBox[{"VariationalD", "[", 
         RowBox[{"\[ScriptCapitalF]swave", ",", 
          RowBox[{
           RowBox[{"\[Delta]AI", "[", 
            RowBox[{"II", ",", "ii"}], "]"}], "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"II", ",", "1", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"\[Phi]I", "\[TensorProduct]", "J\[Mu]hsswave"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[CurlyPhi]hsswave", "=", 
   RowBox[{
    FractionBox["1", "sqdetg"], 
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"VariationalD", "[", 
     RowBox[{"\[ScriptCapitalF]swave", ",", 
      RowBox[{"\[Delta]\[CurlyPhi]", "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KIhsswave", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "sqdetg"], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "\[Epsilon]"], 
        RowBox[{"VariationalD", "[", 
         RowBox[{"\[ScriptCapitalF]swave", ",", 
          RowBox[{
           RowBox[{"\[Delta]\[Phi]I", "[", "II", "]"}], "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"\[CurlyPhi]Is", " ", "K\[CurlyPhi]hsswave"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.925218550004506*^9, 3.925218561456306*^9}, {
   3.925218622211065*^9, 3.925218636929158*^9}, {3.925268046185394*^9, 
   3.925268064948257*^9}, {3.92526815102731*^9, 3.925268205634521*^9}, {
   3.925268279485793*^9, 3.9252683052204943`*^9}, {3.925268389401621*^9, 
   3.925268390432053*^9}, {3.925269230248633*^9, 3.925269232243781*^9}, {
   3.925269270720819*^9, 3.925269279007718*^9}, {3.9252693203234797`*^9, 
   3.925269455048905*^9}, {3.925269634035054*^9, 3.925269647269312*^9}, {
   3.925269750397327*^9, 3.925269760159288*^9}, {3.9252867077085257`*^9, 
   3.925286740604857*^9}, 3.925286814079896*^9, {3.925290220280267*^9, 
   3.925290222170125*^9}, {3.9252962890394487`*^9, 3.925296295304521*^9}, {
   3.925812821291662*^9, 3.925812821369218*^9}, {3.92581340845665*^9, 
   3.9258134104776077`*^9}, {3.925813922611887*^9, 3.925813923998268*^9}, {
   3.925814109216247*^9, 3.92581410939485*^9}, {3.925872683948661*^9, 
   3.925872695520795*^9}, {3.925890885925316*^9, 3.925890933244587*^9}, {
   3.925901174520451*^9, 3.9259012066309*^9}, {3.925903215744544*^9, 
   3.925903223328807*^9}, {3.925903254358186*^9, 3.925903258389995*^9}, {
   3.925903696745555*^9, 3.925903697659356*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"630bf3f0-dca8-4ce2-a310-621d2cc36def"],

Cell["It  also  changes the constitutive relations a bit", "Text",
 CellChangeTimes->{{3.92588939485277*^9, 
  3.925889405035733*^9}},ExpressionUUID->"7c526ae4-92b7-4c81-b59a-\
c46c2761c603"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T\[Mu]\[Nu]swave", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"T\[Mu]\[Nu]hsswave", "+", "T\[Mu]\[Nu]diss", "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "/.", "sReplace"}], "/.", 
     RowBox[{"back", "->", "0"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Mu]swave", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"J\[Mu]hsswave", "+", "J\[Mu]diss", "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "/.", "sReplace"}], "/.", 
     RowBox[{"back", "->", "0"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JI\[Mu]swave", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"JI\[Mu]hsswave", "+", "JI\[Mu]diss", "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "/.", "sReplace"}], "/.", 
     RowBox[{"back", "->", "0"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KIswave", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KIhsswave", "+", "KIdiss", "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "/.", "sReplace"}], "/.", 
     RowBox[{"back", "->", "0"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[CurlyPhi]swave", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"K\[CurlyPhi]hsswave", "-", 
       RowBox[{"\[Sigma]\[CurlyPhi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", ".", "\[Xi]"}], "-", 
            RowBox[{"u", ".", "eI", ".", 
             RowBox[{"Inverse", "[", "hIJ", "]"}], ".", 
             RowBox[{"eI", "\[Transpose]"}], ".", "inverse", ".", "\[Xi]"}]}],
            ")"}], "-", "\[Mu]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "/.", "sReplace"}], "/.", 
     RowBox[{"back", "->", "0"}]}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.925889407628542*^9, 3.925889413833058*^9}, 
   3.925889467202535*^9, {3.925889507233036*^9, 3.9258895750533743`*^9}, {
   3.925889642787709*^9, 3.925889647307503*^9}, {3.925889690431095*^9, 
   3.925889696728318*^9}, {3.925891118676657*^9, 3.925891128417041*^9}, {
   3.925891244001264*^9, 3.925891274607627*^9}, {3.925892056400085*^9, 
   3.925892078137177*^9}, {3.925901240178485*^9, 3.9259012433037643`*^9}, 
   3.925901611547464*^9, {3.925901746161124*^9, 3.9259017468215322`*^9}, {
   3.925901787127303*^9, 3.925901792227474*^9}, {3.925901874532016*^9, 
   3.9259018783953347`*^9}, {3.9259029356124487`*^9, 3.925902943555603*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"982a7209-b2fc-4db2-b9b1-cafe52d90f31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EE1s", "=", 
   RowBox[{"KIswave", "/.", 
    RowBox[{"back", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE2s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"inverse", ".", 
        RowBox[{"covariant", "[", 
         RowBox[{"metric", ".", "T\[Mu]\[Nu]swave", ".", "metric"}], "]"}]}], 
       ",", "Plus", ",", "2"}], "]"}], "-", 
     RowBox[{"tF", ".", "J\[Mu]swave"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FI", "\[LeftDoubleBracket]", "II", "\[RightDoubleBracket]"}],
         ".", 
        RowBox[{
        "JI\[Mu]swave", "\[LeftDoubleBracket]", "II", 
         "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"back", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE3s", "=", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{"inverse", ".", 
      RowBox[{"covariant", "[", 
       RowBox[{"metric", ".", "J\[Mu]swave"}], "]"}]}], "]"}], "/.", 
    RowBox[{"back", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE4s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"inverse", ".", 
         RowBox[{"covariant", "[", 
          RowBox[{"metric", ".", 
           RowBox[{
           "JI\[Mu]swave", "\[LeftDoubleBracket]", "II", 
            "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], "+", 
     RowBox[{"J\[Mu]swave", ".", "eI"}]}], "/.", 
    RowBox[{"back", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE5s", "=", 
   RowBox[{"K\[CurlyPhi]swave", "/.", 
    RowBox[{"back", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "t"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}]}]]}]], 
        RowBox[{"{", 
         RowBox[{"EE1s", ",", "EE2s", ",", "EE3s", ",", "EE4s", ",", "EE5s"}],
          "}"}]}], "/.", "modeBasis"}], "//", "Flatten"}], "//", "Simplify"}],
     "//", "Normal"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.925293389160652*^9, 3.925293414186048*^9}, {
   3.925293455591275*^9, 3.925293483977172*^9}, {3.925293682504506*^9, 
   3.925293940211275*^9}, {3.925293995781899*^9, 3.9252940217195*^9}, {
   3.925294120455033*^9, 3.925294123767178*^9}, {3.9252944881564302`*^9, 
   3.92529448937379*^9}, {3.925294542185785*^9, 3.925294555347766*^9}, {
   3.925294621783496*^9, 3.9252946220510902`*^9}, 3.925296370328285*^9, {
   3.9252969524998617`*^9, 3.9252969632141533`*^9}, {3.92529700225181*^9, 
   3.925297021422765*^9}, {3.9258135376357517`*^9, 3.92581354004685*^9}, {
   3.9258136562717047`*^9, 3.925813657990881*^9}, {3.925813733782641*^9, 
   3.925813734036175*^9}, {3.925813883231514*^9, 3.92581389877798*^9}, {
   3.9258730953379*^9, 3.925873105027724*^9}, {3.92588604919016*^9, 
   3.925886049548421*^9}, {3.925901703668735*^9, 3.925901824990464*^9}, 
   3.925902054759596*^9, {3.925902947562548*^9, 3.925902954937414*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"7ca64d4d-5afb-4a3a-8db0-05e8fae5c67d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fieldss", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"t\[Delta]\[Phi]I", "[", "II", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"t\[Delta]\[Beta]", "[", "ii", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}], ",", 
      "t\[Delta]\[CapitalLambda]\[Beta]", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"t\[Delta]\[CapitalLambda]\[Beta]I", "[", "II", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"II", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
      "t\[Delta]\[CurlyPhi]"}], "}"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92529404689764*^9, 3.925294146610009*^9}, {
  3.925296968665508*^9, 3.92529697180381*^9}, {3.925873111779482*^9, 
  3.925873115617791*^9}, {3.925902039444185*^9, 3.925902059925026*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"4d615ffd-1acf-4d7a-a9df-c5f398bbdfaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]Mats", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "X"], "EEs"}], ",", 
      RowBox[{"{", 
       RowBox[{"X", ",", "fieldss"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.925293905768673*^9, 3.9252939059155273`*^9}, {
  3.92529395674986*^9, 3.925294041342262*^9}, {3.925294143155176*^9, 
  3.925294155299872*^9}, {3.925296516627223*^9, 3.925296524725024*^9}, {
  3.92581418697241*^9, 3.925814214718053*^9}, {3.92587317718605*^9, 
  3.9258731774650307`*^9}, {3.925876751678325*^9, 3.925876751833571*^9}, {
  3.925902064626297*^9, 3.925902067977688*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"6202ea9a-a75d-495a-9abc-7ea5c2a89e91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]s", "=", 
   RowBox[{"\[CapitalDelta]Mats", "//", "Det"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.925902982584971*^9, 3.925903036057043*^9}, {
  3.925903309808857*^9, 3.925903330131364*^9}, {3.925903736507289*^9, 
  3.925903756043005*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"4e86d3ed-fddb-43f3-953b-ee2ab72bbf1c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]s", "/.", 
    RowBox[{"\[Omega]", "->", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[CapitalGamma]"}]}]}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     RowBox[{"O", "[", "k", "]"}]}], "&"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]s", "/.", 
    RowBox[{"\[Omega]", "->", 
     RowBox[{"vperp", " ", "k"}]}]}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "10"]}], "&"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]s", "/.", 
    RowBox[{"\[Omega]", "->", 
     RowBox[{"vparr", " ", "k"}]}]}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "10"]}], "&"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]s", "/.", 
     RowBox[{"\[Omega]", "->", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "D\[Phi]", " ", 
       SuperscriptBox["k", "2"]}]}]}], "/.", "simp"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "14"]}], "&"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]s", "/.", 
     RowBox[{"\[Omega]", "->", " ", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"3", " ", "Bd"}], "+", 
          RowBox[{"4", " ", "Gd"}]}]], 
        RowBox[{
         SqrtBox["3"], " ", 
         SqrtBox["\[Chi]nn"]}]], " ", 
       SuperscriptBox["k", "2"]}]}]}], "/.", "simp"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "14"]}], "&"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.925902106131467*^9, 3.925902128456956*^9}, {
  3.925903758904405*^9, 3.925903836342131*^9}, {3.925904025081272*^9, 
  3.925904027796356*^9}, {3.926167305879792*^9, 3.926167307744559*^9}, {
  3.927105987929139*^9, 3.927105988110076*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"c9deebc4-6e3f-4674-97b9-bd95db8bdc23"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "1"],
  SeriesData[$CellContext`k, 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9259021068593483`*^9, 3.925902129111018*^9}, 
   3.925903559545091*^9, {3.925903761041222*^9, 3.925903796391623*^9}, 
   3.925903837204197*^9, {3.925904025668256*^9, 3.925904028369416*^9}, {
   3.926167302969437*^9, 3.9261673127247972`*^9}, 3.927105949620245*^9, 
   3.927105988656089*^9, 3.941807615528553*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"25751dcb-3d0b-4fb0-815f-2ff64026de93"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "10"],
  SeriesData[$CellContext`k, 0, {}, 10, 10, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9259021068593483`*^9, 3.925902129111018*^9}, 
   3.925903559545091*^9, {3.925903761041222*^9, 3.925903796391623*^9}, 
   3.925903837204197*^9, {3.925904025668256*^9, 3.925904028369416*^9}, {
   3.926167302969437*^9, 3.9261673127247972`*^9}, 3.927105949620245*^9, 
   3.927105988656089*^9, 3.941807619489779*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"bba20027-baf2-4b9f-80fe-fbc45987fb3b"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "10"],
  SeriesData[$CellContext`k, 0, {}, 10, 10, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9259021068593483`*^9, 3.925902129111018*^9}, 
   3.925903559545091*^9, {3.925903761041222*^9, 3.925903796391623*^9}, 
   3.925903837204197*^9, {3.925904025668256*^9, 3.925904028369416*^9}, {
   3.926167302969437*^9, 3.9261673127247972`*^9}, 3.927105949620245*^9, 
   3.927105988656089*^9, 3.941807638420896*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"1c55cbf9-b2e9-4071-af0e-b145812cb773"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "14"],
  SeriesData[$CellContext`k, 0, {}, 14, 14, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9259021068593483`*^9, 3.925902129111018*^9}, 
   3.925903559545091*^9, {3.925903761041222*^9, 3.925903796391623*^9}, 
   3.925903837204197*^9, {3.925904025668256*^9, 3.925904028369416*^9}, {
   3.926167302969437*^9, 3.9261673127247972`*^9}, 3.927105949620245*^9, 
   3.927105988656089*^9, 3.941807639099958*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"e1de5874-ce51-4eae-9ac5-45f51f97b1c2"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "14"],
  SeriesData[$CellContext`k, 0, {}, 14, 14, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9259021068593483`*^9, 3.925902129111018*^9}, 
   3.925903559545091*^9, {3.925903761041222*^9, 3.925903796391623*^9}, 
   3.925903837204197*^9, {3.925904025668256*^9, 3.925904028369416*^9}, {
   3.926167302969437*^9, 3.9261673127247972`*^9}, 3.927105949620245*^9, 
   3.927105988656089*^9, 3.941807639864839*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"f16fd0aa-9082-41d2-87e8-e52fa7e7079a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0df9e263-1345-431d-9100-fb6b6ecd14d9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 655, 12, 69, "Text",ExpressionUUID->"6525b9d2-70a2-4eef-a1b7-20937980a7be"],
Cell[1216, 34, 227, 4, 109, "Section",ExpressionUUID->"e88fbe22-d3d3-4adb-9ce1-4ba1d9ee2724"],
Cell[CellGroupData[{
Cell[1468, 42, 161, 3, 69, "Chapter",ExpressionUUID->"6ffaa0cd-e731-4efb-a118-f953fe279b82"],
Cell[1632, 47, 1856, 53, 113, "Input",ExpressionUUID->"c26f94c1-29cc-4a2c-91eb-8340e307344c"],
Cell[3491, 102, 443, 11, 36, "Input",ExpressionUUID->"6ce385dd-4e97-458b-b459-525cbcc94f11"],
Cell[3937, 115, 2028, 55, 113, "Input",ExpressionUUID->"24231a55-a037-4482-960a-6d9e870357f1"],
Cell[5968, 172, 325, 9, 38, "Input",ExpressionUUID->"bfbb33d6-ea5d-4d41-94d6-1ef0110d5179"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6330, 186, 163, 3, 84, "Chapter",ExpressionUUID->"9075c346-a8d9-428a-96dc-1cf8a3a07f53"],
Cell[6496, 191, 2634, 63, 153, "Input",ExpressionUUID->"c4d4e9b1-5a3d-4cc6-bc1d-4f4de5dc1fd5"],
Cell[9133, 256, 2698, 80, 237, "Input",ExpressionUUID->"55c5a43f-a02c-4177-a898-91f2b10db6b2"],
Cell[11834, 338, 649, 12, 36, "Input",ExpressionUUID->"125ac93a-5546-49bf-991f-72509721f2e6"],
Cell[12486, 352, 200, 4, 44, "Text",ExpressionUUID->"38c402d7-e2a7-457d-9894-f94d01d3bfb0"],
Cell[12689, 358, 1668, 50, 162, "Input",ExpressionUUID->"d7501efa-c94e-462e-826b-3dafcefe1fe1"],
Cell[14360, 410, 204, 4, 44, "Text",ExpressionUUID->"2138fba6-1dd7-4e4b-95a7-56909e72f4d3"],
Cell[14567, 416, 1084, 28, 90, "Input",ExpressionUUID->"f9154edd-fe4b-488a-b0a6-4284cb028922"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15688, 449, 167, 3, 123, "Title",ExpressionUUID->"4ee4bd93-b728-4f4c-aa75-9eb747cc1f52"],
Cell[CellGroupData[{
Cell[15880, 456, 219, 4, 86, "Chapter",ExpressionUUID->"e149ddb3-4c76-4040-b11f-14d4faa93dfc"],
Cell[16102, 462, 1271, 33, 56, "Input",ExpressionUUID->"2fa75593-b68d-4676-8037-2b0ccce17ffc"],
Cell[17376, 497, 2308, 69, 142, "Input",ExpressionUUID->"cbf133cf-571e-483f-83cf-8955dd1f9a68"],
Cell[19687, 568, 2387, 56, 132, "Input",ExpressionUUID->"6d544b90-fbca-4990-9d43-53b22edd31ea"],
Cell[22077, 626, 208, 3, 37, "Input",ExpressionUUID->"9decea84-fd1b-4187-a0bf-33062eb3f59a"],
Cell[22288, 631, 4996, 129, 272, "Input",ExpressionUUID->"951a7502-3f23-46db-bad6-4f18af25b19c"],
Cell[27287, 762, 1454, 38, 106, "Input",ExpressionUUID->"04a0f3f4-5f8c-47ce-ab32-b040449d862d"],
Cell[CellGroupData[{
Cell[28766, 804, 3289, 88, 170, "Input",ExpressionUUID->"9a241d5a-b6aa-46e4-a580-cc0e45986e2d"],
Cell[32058, 894, 4408, 107, 45, "Output",ExpressionUUID->"2ef532cd-98e0-47a4-9441-378dbb9807f2"],
Cell[36469, 1003, 1968, 39, 45, "Output",ExpressionUUID->"b8de4942-ff64-45b7-9c86-40878392053b"],
Cell[38440, 1044, 3621, 85, 45, "Output",ExpressionUUID->"54ebcc99-bc1a-4d49-963b-cb6cd726dffa"],
Cell[42064, 1131, 1791, 34, 45, "Output",ExpressionUUID->"a3bbebe9-d011-43f8-91cb-b43dc9125c46"],
Cell[43858, 1167, 1790, 34, 65, "Output",ExpressionUUID->"dd25a33e-5c90-4c58-9d68-e26bf6f331b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45697, 1207, 169, 3, 86, "Chapter",ExpressionUUID->"c1f48cfc-5e15-43b1-9895-88b9458f6830"],
Cell[45869, 1212, 2980, 87, 206, "Input",ExpressionUUID->"166dc3b9-fc2f-4a6b-87ff-1f21ff0d4c7a"],
Cell[48852, 1301, 814, 20, 142, "Input",ExpressionUUID->"330dfdb6-266e-47a0-a53f-0f86ba719c97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49703, 1326, 212, 4, 86, "Chapter",ExpressionUUID->"0bf742b6-daca-4177-97dc-932da084febf"],
Cell[49918, 1332, 8968, 225, 330, "Input",ExpressionUUID->"d51379aa-feab-4219-850c-24b25bdeed33"],
Cell[58889, 1559, 3261, 82, 218, "Input",ExpressionUUID->"be51660d-a604-4d36-b101-6871a852d32a"],
Cell[62153, 1643, 1257, 32, 37, "Input",ExpressionUUID->"a6888b2a-0100-4fa1-b651-2c565388402f"],
Cell[63413, 1677, 733, 16, 91, "Input",ExpressionUUID->"471c26fb-49bb-45bd-992d-1040d12969a9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64195, 1699, 149, 3, 123, "Title",ExpressionUUID->"26c29388-cf76-473b-9f52-8ea4202737c0"],
Cell[64347, 1704, 315, 6, 44, "Text",ExpressionUUID->"9d7dcde1-e3ff-451f-af97-03e2c9d4a438"],
Cell[64665, 1712, 370, 9, 37, "Input",ExpressionUUID->"f497fec8-3a32-4007-830f-beca7e788ebe"],
Cell[65038, 1723, 183, 3, 44, "Text",ExpressionUUID->"7dbddd4c-e4a6-4513-b993-c7646f472a7e"],
Cell[65224, 1728, 2654, 81, 359, "Input",ExpressionUUID->"39138e58-8e5e-463e-81a9-5b09ff2828e6"],
Cell[CellGroupData[{
Cell[67903, 1813, 210, 4, 86, "Chapter",ExpressionUUID->"1e8f21cc-0405-435a-90f6-72a6a508827e"],
Cell[68116, 1819, 311, 7, 44, "Text",ExpressionUUID->"daac9ca1-513a-4e3c-b580-4218f179569d"],
Cell[68430, 1828, 620, 15, 64, "Input",ExpressionUUID->"d6229814-cc47-44d1-ad70-64c22fd518d1"],
Cell[CellGroupData[{
Cell[69075, 1847, 2552, 70, 116, "Input",ExpressionUUID->"d244ef5b-8dde-482f-99a8-7e5961f83afa"],
Cell[71630, 1919, 865, 15, 42, "Output",ExpressionUUID->"5ece59e4-5450-4738-a012-5cf1cbc2e6d2"],
Cell[72498, 1936, 865, 15, 42, "Output",ExpressionUUID->"e6a57a30-b2d1-4c41-aff3-97eff7a60283"],
Cell[73366, 1953, 868, 15, 42, "Output",ExpressionUUID->"24645046-dcd1-4b91-8164-f1c527de0f74"],
Cell[74237, 1970, 868, 15, 42, "Output",ExpressionUUID->"a1063784-8180-47cf-8afa-4442b726353c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75154, 1991, 234, 4, 86, "Chapter",ExpressionUUID->"cf1317e6-092b-475d-965d-76f0fba9348a"],
Cell[75391, 1997, 225, 3, 44, "Text",ExpressionUUID->"c2ea03f7-d0ab-4c82-a05e-af6a57c7dc7d"],
Cell[75619, 2002, 623, 15, 64, "Input",ExpressionUUID->"d2249ca1-2ef2-4bb9-9a3a-2ad9a381eb3c"],
Cell[CellGroupData[{
Cell[76267, 2021, 3395, 92, 226, "Input",ExpressionUUID->"9fd030d1-4d18-4604-a885-f7b701654407"],
Cell[79665, 2115, 1059, 18, 42, "Output",ExpressionUUID->"d8200b5e-913e-4222-9e9d-da1b3aa2edd8"],
Cell[80727, 2135, 1059, 18, 42, "Output",ExpressionUUID->"362c4a49-0e94-4279-99c8-9169712d3c7a"],
Cell[81789, 2155, 1058, 18, 42, "Output",ExpressionUUID->"e9cc2612-af80-4692-a49a-729a4ac94279"],
Cell[82850, 2175, 1062, 18, 42, "Output",ExpressionUUID->"c996afed-0b4c-45f3-be30-6243ebbbff69"],
Cell[83915, 2195, 1064, 18, 42, "Output",ExpressionUUID->"6c80bfe5-dcce-45e1-8db1-48e640bddf04"]
}, Open  ]],
Cell[84994, 2216, 725, 20, 46, "Text",ExpressionUUID->"722420bc-714f-4985-931e-29dc2498d90d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85756, 2241, 157, 3, 86, "Chapter",ExpressionUUID->"485353c8-2768-4bc7-9d29-e179b673091f"],
Cell[85916, 2246, 191, 3, 44, "Text",ExpressionUUID->"083bc3eb-f73d-4456-8a61-4cf2f16e1c59"],
Cell[86110, 2251, 270, 5, 37, "Input",ExpressionUUID->"7d6d0d43-fb44-4cd0-adfd-f56475707124"],
Cell[CellGroupData[{
Cell[86405, 2260, 6958, 202, 341, "Input",ExpressionUUID->"27c334b1-7c99-4f81-aeb2-5b3967b3258a"],
Cell[93366, 2464, 692, 14, 42, "Output",ExpressionUUID->"ef10bb97-e232-4197-a915-6fc7540ca2f3"],
Cell[94061, 2480, 693, 14, 42, "Output",ExpressionUUID->"84c11514-954a-4113-a534-3871f0a034df"],
Cell[94757, 2496, 693, 14, 42, "Output",ExpressionUUID->"f17857d7-c2ca-4c2a-becf-0d5481b392b0"],
Cell[95453, 2512, 695, 14, 42, "Output",ExpressionUUID->"a45fa212-73bf-4747-bfd5-59aed40e9e9c"],
Cell[96151, 2528, 693, 14, 42, "Output",ExpressionUUID->"a5243f3e-e576-4735-8131-a0a0b1cd4d81"],
Cell[96847, 2544, 693, 14, 42, "Output",ExpressionUUID->"70589d15-d2a8-4262-98be-a83867b073d3"],
Cell[97543, 2560, 693, 14, 42, "Output",ExpressionUUID->"4376bfe5-d973-417e-b881-5a25480c2d92"]
}, Open  ]],
Cell[98251, 2577, 278, 6, 44, "Text",ExpressionUUID->"ab9b3f36-1b2e-45ae-b6f8-95e74275dec9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98566, 2588, 159, 3, 86, "Chapter",ExpressionUUID->"416417a4-65bc-4cb0-b55e-30548060d586"],
Cell[98728, 2593, 337, 7, 44, "Text",ExpressionUUID->"f6472c65-66ed-42df-8fe1-48293f4c0332"],
Cell[99068, 2602, 1124, 28, 56, "Input",ExpressionUUID->"357ff6fe-553f-4693-9ad9-f02323964e5a"],
Cell[100195, 2632, 334, 7, 37, "Input",ExpressionUUID->"27b4d2e8-98ed-418d-bf76-022999da8ef4"],
Cell[100532, 2641, 5126, 127, 272, "Input",ExpressionUUID->"630bf3f0-dca8-4ce2-a310-621d2cc36def"],
Cell[105661, 2770, 191, 3, 44, "Text",ExpressionUUID->"7c526ae4-92b7-4c81-b59a-c46c2761c603"],
Cell[105855, 2775, 2806, 70, 142, "Input",ExpressionUUID->"982a7209-b2fc-4db2-b9b1-cafe52d90f31"],
Cell[108664, 2847, 3544, 88, 192, "Input",ExpressionUUID->"7ca64d4d-5afb-4a3a-8db0-05e8fae5c67d"],
Cell[112211, 2937, 1140, 28, 37, "Input",ExpressionUUID->"4d615ffd-1acf-4d7a-a9df-c5f398bbdfaa"],
Cell[113354, 2967, 789, 18, 37, "Input",ExpressionUUID->"6202ea9a-a75d-495a-9abc-7ea5c2a89e91"],
Cell[114146, 2987, 374, 8, 37, "Input",ExpressionUUID->"4e86d3ed-fddb-43f3-953b-ee2ab72bbf1c"],
Cell[CellGroupData[{
Cell[114545, 2999, 2198, 69, 179, "Input",ExpressionUUID->"c9deebc4-6e3f-4674-97b9-bd95db8bdc23"],
Cell[116746, 3070, 584, 12, 42, "Output",ExpressionUUID->"25751dcb-3d0b-4fb0-815f-2ff64026de93"],
Cell[117333, 3084, 587, 12, 42, "Output",ExpressionUUID->"bba20027-baf2-4b9f-80fe-fbc45987fb3b"],
Cell[117923, 3098, 587, 12, 42, "Output",ExpressionUUID->"1c55cbf9-b2e9-4071-af0e-b145812cb773"],
Cell[118513, 3112, 587, 12, 42, "Output",ExpressionUUID->"e1de5874-ce51-4eae-9ac5-45f51f97b1c2"],
Cell[119103, 3126, 587, 12, 62, "Output",ExpressionUUID->"f16fd0aa-9082-41d2-87e8-e52fa7e7079a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


